Master integrals for mixed QCD-QED corrections to charged-current Drell-Yan production of a massive charged lepton

The master integrals for the mixed QCD-QED two-loop virtual corrections to the charged-current Drell-Yan process $q\bar{q}^{\prime} \rightarrow \ell \nu$ are computed analytically by using the differential equation method. A suitable choice of master integrals makes it successful to cast the differential equation system into the canonical form. We keep the dependence on charged lepton mass in the building of differential equations and then expand the system against the ratio of small charged lepton mass to large $W$-boson mass. In such a way the final results will contain large logarithms of the form $\log(m_{\ell}^2/m_W^2)$. Finally, all the canonical master integrals are given as Taylor series around $d = 4$ spacetime dimensions up to order four, with coefficients expressed in terms of Goncharov polylogarithms up to weight four.

==> anc/master.m <==
(* 

 - Description

This is the supllementary file of the article
"Master integrals for mixed QCD-QED corrections to charged-current Drell-Yan production of a massive charged lepton"
Ming-Ming Long, Ren-You Zhang, Wen-Gan Ma, Yi Jiang, Liang Han, Zhe Li, and Shuai-Shuai Wang
[arXiv: 2111.14130]

The explicit expressions of the canonical master integrals (MIs) g_{1,...,46} defined in Eq. (3.8) are given in "UDLL".

 - Convention list

	- dimensional regularization in d = 4 - 2 ep dimensions
	- the integration measure is defined in Eq. (2.4)
	- the differential equations for canonical MIs are solved in second-order approximation (Eq. (3.18))
	- each MI is expanded into a Taylor series in ep up to the order of ep^4
	- the kinematic variables x, y and z are defined in Eq. (3.6)
	- the involved GPLs in the expressions are replaced by their avatars GPL[n], given by "GPLback"

*)


GPLback = {
     GPL[1] -> G[-1, x], GPL[2] -> G[0, x], GPL[3] -> G[0, y], 
     GPL[4] -> G[0, z], GPL[5] -> G[1, y], GPL[6] -> G[-y, x], 
     GPL[7] -> G[-(y/(1 + y)), x], GPL[8] -> G[-1, -1, x], 
     GPL[9] -> G[-1, 0, x], GPL[10] -> G[-1, -y, x], 
     GPL[11] -> G[-1, -(y/(1 + y)), x], GPL[12] -> G[0, -1, x], 
     GPL[13] -> G[0, 0, x], GPL[14] -> G[0, 0, y], GPL[15] -> G[0, 0, z], 
     GPL[16] -> G[0, 1, y], GPL[17] -> G[0, -y, x], 
     GPL[18] -> G[0, -(y/(1 + y)), x], GPL[19] -> G[1, 0, y], 
     GPL[20] -> G[1, 1, y], GPL[21] -> G[-y, -1, x], GPL[22] -> G[-y, 0, x], 
     GPL[23] -> G[-y, -y, x], GPL[24] -> G[-y, -(y/(1 + y)), x], 
     GPL[25] -> G[-(y/(1 + y)), -1, x], GPL[26] -> G[-(y/(1 + y)), 0, x], 
     GPL[27] -> G[-(y/(1 + y)), -y, x], GPL[28] -> 
      G[-(y/(1 + y)), -(y/(1 + y)), x], GPL[29] -> G[-1, -1, -1, x], 
     GPL[30] -> G[-1, -1, 0, x], GPL[31] -> G[-1, 0, -1, x], 
     GPL[32] -> G[-1, 0, 0, x], GPL[33] -> G[-1, -y, -1, x], 
     GPL[34] -> G[-1, -y, 0, x], GPL[35] -> G[-1, -(y/(1 + y)), -1, x], 
     GPL[36] -> G[-1, -(y/(1 + y)), 0, x], GPL[37] -> G[0, -1, -1, x], 
     GPL[38] -> G[0, -1, 0, x], GPL[39] -> G[0, 0, -1, x], 
     GPL[40] -> G[0, 0, 0, x], GPL[41] -> G[0, 0, 0, y], 
     GPL[42] -> G[0, 0, 0, z], GPL[43] -> G[0, 1, 0, y], 
     GPL[44] -> G[0, -y, -1, x], GPL[45] -> G[0, -y, 0, x], 
     GPL[46] -> G[0, -(y/(1 + y)), -1, x], 
     GPL[47] -> G[0, -(y/(1 + y)), 0, x], GPL[48] -> G[1, 0, 0, y], 
     GPL[49] -> G[1, 1, 0, y], GPL[50] -> G[-y, -1, -1, x], 
     GPL[51] -> G[-y, -1, 0, x], GPL[52] -> G[-y, 0, -1, x], 
     GPL[53] -> G[-y, 0, 0, x], GPL[54] -> G[-y, -y, -1, x], 
     GPL[55] -> G[-y, -y, 0, x], GPL[56] -> G[-y, -(y/(1 + y)), -1, x], 
     GPL[57] -> G[-y, -(y/(1 + y)), 0, x], 
     GPL[58] -> G[-(y/(1 + y)), -1, -1, x], 
     GPL[59] -> G[-(y/(1 + y)), -1, 0, x], 
     GPL[60] -> G[-(y/(1 + y)), 0, -1, x], 
     GPL[61] -> G[-(y/(1 + y)), 0, 0, x], 
     GPL[62] -> G[-(y/(1 + y)), -y, -1, x], 
     GPL[63] -> G[-(y/(1 + y)), -y, 0, x], 
     GPL[64] -> G[-(y/(1 + y)), -(y/(1 + y)), -1, x], 
     GPL[65] -> G[-(y/(1 + y)), -(y/(1 + y)), 0, x], 
     GPL[66] -> G[-1, -1, -1, -1, x], GPL[67] -> G[-1, -1, -1, 0, x], 
     GPL[68] -> G[-1, -1, 0, -1, x], GPL[69] -> G[-1, -1, 0, 0, x], 
     GPL[70] -> G[-1, 0, -1, -1, x], GPL[71] -> G[-1, 0, -1, 0, x], 
     GPL[72] -> G[-1, 0, 0, -1, x], GPL[73] -> G[-1, 0, 0, 0, x], 
     GPL[74] -> G[-1, -y, 0, -1, x], GPL[75] -> G[-1, -y, 0, 0, x], 
     GPL[76] -> G[-1, -(y/(1 + y)), -1, -1, x], 
     GPL[77] -> G[-1, -(y/(1 + y)), -1, 0, x], 
     GPL[78] -> G[-1, -(y/(1 + y)), 0, -1, x], 
     GPL[79] -> G[-1, -(y/(1 + y)), 0, 0, x], GPL[80] -> G[0, -1, -1, -1, x], 
     GPL[81] -> G[0, -1, -1, 0, x], GPL[82] -> G[0, -1, 0, -1, x], 
     GPL[83] -> G[0, -1, 0, 0, x], GPL[84] -> G[0, 0, -1, -1, x], 
     GPL[85] -> G[0, 0, -1, 0, x], GPL[86] -> G[0, 0, 0, -1, x], 
     GPL[87] -> G[0, 0, 0, 0, x], GPL[88] -> G[0, 0, 0, 0, y], 
     GPL[89] -> G[0, 0, 0, 0, z], GPL[90] -> G[0, 0, 1, 0, y], 
     GPL[91] -> G[0, 1, 0, 0, y], GPL[92] -> G[0, 1, 1, 0, y], 
     GPL[93] -> G[0, -y, 0, -1, x], GPL[94] -> G[0, -y, 0, 0, x], 
     GPL[95] -> G[0, -(y/(1 + y)), -1, -1, x], 
     GPL[96] -> G[0, -(y/(1 + y)), -1, 0, x], 
     GPL[97] -> G[0, -(y/(1 + y)), 0, -1, x], 
     GPL[98] -> G[0, -(y/(1 + y)), 0, 0, x], GPL[99] -> G[1, 0, 0, 0, y], 
     GPL[100] -> G[1, 0, 1, 0, y], GPL[101] -> G[1, 1, 0, 0, y], 
     GPL[102] -> G[1, 1, 1, 0, y], GPL[103] -> G[-y, -1, 0, -1, x], 
     GPL[104] -> G[-y, -1, 0, 0, x], GPL[105] -> G[-y, 0, -1, -1, x], 
     GPL[106] -> G[-y, 0, -1, 0, x], GPL[107] -> G[-y, 0, 0, -1, x], 
     GPL[108] -> G[-y, 0, 0, 0, x], GPL[109] -> G[-y, -y, 0, -1, x], 
     GPL[110] -> G[-y, -y, 0, 0, x], GPL[111] -> G[-y, -(y/(1 + y)), -1, -1, 
       x], GPL[112] -> G[-y, -(y/(1 + y)), -1, 0, x], 
     GPL[113] -> G[-y, -(y/(1 + y)), 0, -1, x], 
     GPL[114] -> G[-y, -(y/(1 + y)), 0, 0, x], 
     GPL[115] -> G[-(y/(1 + y)), -1, -1, -1, x], 
     GPL[116] -> G[-(y/(1 + y)), -1, -1, 0, x], 
     GPL[117] -> G[-(y/(1 + y)), -1, 0, -1, x], 
     GPL[118] -> G[-(y/(1 + y)), -1, 0, 0, x], 
     GPL[119] -> G[-(y/(1 + y)), 0, -1, -1, x], 
     GPL[120] -> G[-(y/(1 + y)), 0, -1, 0, x], 
     GPL[121] -> G[-(y/(1 + y)), 0, 0, -1, x], 
     GPL[122] -> G[-(y/(1 + y)), 0, 0, 0, x], 
     GPL[123] -> G[-(y/(1 + y)), -y, 0, -1, x], 
     GPL[124] -> G[-(y/(1 + y)), -y, 0, 0, x], 
     GPL[125] -> G[-(y/(1 + y)), -(y/(1 + y)), -1, -1, x], 
     GPL[126] -> G[-(y/(1 + y)), -(y/(1 + y)), -1, 0, x], 
     GPL[127] -> G[-(y/(1 + y)), -(y/(1 + y)), 0, -1, x], 
     GPL[128] -> G[-(y/(1 + y)), -(y/(1 + y)), 0, 0, x]};

UDLL = {

g[1] -> 1 + ep*(-GPL[2] - GPL[4]) + ep^2*(Pi^2/6 + GPL[2]*GPL[4] + 
         GPL[13] + GPL[15]) + ep^3*(-1/6*(Pi^2*GPL[2]) - (Pi^2*GPL[4])/6 - 
         GPL[4]*GPL[13] - GPL[2]*GPL[15] - GPL[40] - GPL[42] + 2*Zeta[3]) + 
       ep^4*((19*Pi^4)/360 + (Pi^2*GPL[2]*GPL[4])/6 + (Pi^2*GPL[13])/6 + 
         (Pi^2*GPL[15])/6 + GPL[13]*GPL[15] + GPL[4]*GPL[40] + 
         GPL[2]*GPL[42] + GPL[87] + GPL[89] - 2*GPL[2]*Zeta[3] - 
         2*GPL[4]*Zeta[3]), 

g[2] -> 1 - ep*GPL[2] + ep^2*(Pi^2/6 + GPL[13]) + 
       ep^3*(-1/6*(Pi^2*GPL[2]) - GPL[40] + 2*Zeta[3]) + 
       ep^4*((19*Pi^4)/360 + (Pi^2*GPL[13])/6 + GPL[87] - 2*GPL[2]*Zeta[3]), 
     
g[3] -> -(ep*GPL[1]) + ep^2*(2*GPL[8] + GPL[9]) + 
       ep^3*(-1/6*(Pi^2*GPL[1]) - 4*GPL[29] - 2*GPL[30] - GPL[32]) + 
       ep^4*((Pi^2*GPL[8])/3 + (Pi^2*GPL[9])/6 + 8*GPL[66] + 4*GPL[67] + 
         2*GPL[69] + GPL[73] - 2*GPL[1]*Zeta[3]), 
     
g[4] -> ep^2*(-z + z*GPL[4] + GPL[1]*GPL[4] - GPL[12]) + 
       ep^3*(z - (2*z*GPL[1])/x + z*GPL[2] + (2*z*GPL[1]*GPL[4])/x - 
         z*GPL[2]*GPL[4] - 2*GPL[4]*GPL[8] - GPL[4]*GPL[9] - 
         (2*z*GPL[12])/x + GPL[4]*GPL[12] - z*GPL[15] - GPL[1]*GPL[15] + 
         2*GPL[31] + 2*GPL[37] + GPL[38] - GPL[39]) + 
       ep^4*((-6*z - Pi^2*z)/6 + (2*z*GPL[1])/x - z*GPL[2] + 
         (Pi^2*z*GPL[4])/6 + (Pi^2*GPL[1]*GPL[4])/6 + (4*z*GPL[8])/x - 
         (4*z*GPL[4]*GPL[8])/x + (2*z*GPL[9])/x - (2*z*GPL[4]*GPL[9])/x - 
         (Pi^2*GPL[12])/6 + (2*z*GPL[4]*GPL[12])/x - z*GPL[13] + 
         z*GPL[4]*GPL[13] - (2*z*GPL[1]*GPL[15])/x + z*GPL[2]*GPL[15] + 
         2*GPL[8]*GPL[15] + GPL[9]*GPL[15] - GPL[12]*GPL[15] + 
         4*GPL[4]*GPL[29] + 2*GPL[4]*GPL[30] + (4*z*GPL[31])/x - 
         2*GPL[4]*GPL[31] + GPL[4]*GPL[32] + (4*z*GPL[37])/x - 
         2*GPL[4]*GPL[37] + (2*z*GPL[38])/x - GPL[4]*GPL[38] - 
         (2*z*GPL[39])/x + GPL[4]*GPL[39] + z*GPL[42] + GPL[1]*GPL[42] - 
         4*GPL[68] - 4*GPL[70] - 2*GPL[71] + 2*GPL[72] - 4*GPL[80] - 
         2*GPL[81] + 2*GPL[82] - GPL[83] + 2*GPL[84] + GPL[85] - GPL[86]), 
     
g[5] -> -1 + 2*ep*GPL[2] - 4*ep^2*GPL[13] + 
       ep^3*(8*GPL[40] + 6*Zeta[3]) + ep^4*(Pi^4/10 - 16*GPL[87] - 
         12*GPL[2]*Zeta[3]), 

g[6] -> 1 - 2*ep*GPL[4] + 
       ep^2*((2*Pi^2)/3 + 4*GPL[15]) + ep^3*((-4*Pi^2*GPL[4])/3 - 8*GPL[42] + 
         2*Zeta[3]) + ep^4*((31*Pi^4)/90 + (8*Pi^2*GPL[15])/3 + 16*GPL[89] - 
         4*GPL[4]*Zeta[3]), 

g[7] -> ep*(z/y + GPL[3] - GPL[4]) + 
       ep^2*((Pi^2*y - 6*z)/(6*y) - (4*z*GPL[3])/y + (2*z*GPL[4])/y + 
         GPL[3]*GPL[4] - 3*GPL[14] + GPL[15]) + 
       ep^3*(-1/6*((Pi^2*y + 12*z)*GPL[3])/y - ((Pi^2*y - 24*z)*GPL[4])/
          (6*y) - (2*z*GPL[3]*GPL[4])/y + (10*z*GPL[14])/y - GPL[4]*GPL[14] - 
         (2*z*GPL[15])/y - GPL[3]*GPL[15] + 7*GPL[41] - GPL[42] + 
         (-21*z - Pi^2*z + 24*y*Zeta[3])/(3*y)) + 
       ep^4*(((Pi^2*y - 24*z)*GPL[3]*GPL[4])/(6*y) + 
         ((Pi^2*y + 48*z)*GPL[14])/(6*y) + (2*z*GPL[4]*GPL[14])/y + 
         ((Pi^2*y - 24*z)*GPL[15])/(6*y) + (2*z*GPL[3]*GPL[15])/y + 
         GPL[14]*GPL[15] - (22*z*GPL[41])/y + GPL[4]*GPL[41] + 
         (2*z*GPL[42])/y + GPL[3]*GPL[42] - 15*GPL[88] + GPL[89] - 
         (GPL[4]*(-12*z - Pi^2*z + 6*y*Zeta[3]))/(3*y) - 
         (GPL[3]*(-30*z - Pi^2*z + 42*y*Zeta[3]))/(3*y) + 
         (11*Pi^4*y - 72*z - 48*Pi^2*z - 1584*z*Zeta[3])/(72*y)), 
     
g[8] -> -1 + ep*((2*z)/y + 2*GPL[3]) + ep^2*((-4*z)/y - (8*z*GPL[3])/y + 
         (4*z*GPL[4])/y - 4*GPL[14]) + ep^3*((4*z*GPL[3])/y + 
         (4*z*GPL[4])/y - (4*z*GPL[3]*GPL[4])/y + (20*z*GPL[14])/y - 
         (4*z*GPL[15])/y + 8*GPL[41] + (2*(-6*z - Pi^2*z + 9*y*Zeta[3]))/
          (3*y)) + ep^4*((2*(6 + Pi^2)*z*GPL[4])/(3*y) - 
         (4*z*GPL[3]*GPL[4])/y - (4*z*GPL[14])/y + (4*z*GPL[4]*GPL[14])/y - 
         (4*z*GPL[15])/y + (4*z*GPL[3]*GPL[15])/y - (44*z*GPL[41])/y + 
         (4*z*GPL[42])/y - 16*GPL[88] - (2*GPL[3]*(-6*z - Pi^2*z + 
            18*y*Zeta[3]))/(3*y) + (3*Pi^4*y - 120*z - 20*Pi^2*z - 
           1320*z*Zeta[3])/(30*y)), 

g[9] -> 1 + (2*ep^2*Pi^2)/3 + 
       (31*ep^4*Pi^4)/90 + 2*ep^3*Zeta[3], 
     
g[10] -> -1/4 + (ep*GPL[4])/2 + ep^2*(-1/4*Pi^2 - GPL[15]) + 
       ep^3*((Pi^2*GPL[4])/2 + 2*GPL[42] - 3*Zeta[3]) + 
       ep^4*((-4*Pi^4)/15 - Pi^2*GPL[15] - 4*GPL[89] + 6*GPL[4]*Zeta[3]), 
     
g[11] -> ep*GPL[1] + ep^2*(-4*GPL[8] + GPL[12]) + 
       ep^3*((2*Pi^2*GPL[1])/3 + 16*GPL[29] - 6*GPL[31] - 4*GPL[37] + 
         GPL[39]) + ep^4*((-8*Pi^2*GPL[8])/3 + (2*Pi^2*GPL[12])/3 - 
         64*GPL[66] + 24*GPL[68] + 24*GPL[70] - 6*GPL[72] + 16*GPL[80] - 
         6*GPL[82] - 4*GPL[84] + GPL[86] + 2*GPL[1]*Zeta[3]), 
     
g[12] -> -1 + 2*ep*GPL[1] + ep^2*((-2*Pi^2)/3 - 8*GPL[8] + 4*GPL[12]) + 
       ep^3*((4*Pi^2*GPL[1])/3 + 32*GPL[29] - 12*GPL[31] - 16*GPL[37] + 
         4*GPL[39] - 2*Zeta[3]) + ep^4*((-31*Pi^4)/90 - (16*Pi^2*GPL[8])/3 + 
         (8*Pi^2*GPL[12])/3 - 128*GPL[66] + 48*GPL[68] + 48*GPL[70] - 
         12*GPL[72] + 64*GPL[80] - 24*GPL[82] - 16*GPL[84] + 4*GPL[86] + 
         4*GPL[1]*Zeta[3]), 

g[13] -> ep^2*(Pi^2/2 - GPL[2]*GPL[4] + GPL[13] + GPL[15]) + 
       ep^3*(-1/6*((Pi^2*x - 12*z)*GPL[2])/x - ((5*Pi^2*x + 12*z)*GPL[4])/
          (6*x) - (2*z*GPL[2]*GPL[4])/x + (2*z*GPL[13])/x + GPL[4]*GPL[13] + 
         (2*z*GPL[15])/x + GPL[2]*GPL[15] - 3*GPL[40] - 3*GPL[42] + 
         (2*z + Pi^2*z + 2*x*Zeta[3])/x) + ep^4*((Pi^2*GPL[2]*GPL[4])/6 + 
         ((Pi^2*x - 24*z)*GPL[13])/(6*x) + (2*z*GPL[4]*GPL[13])/x + 
         ((3*Pi^2*x + 8*z)*GPL[15])/(2*x) + (2*z*GPL[2]*GPL[15])/x - 
         GPL[13]*GPL[15] - (6*z*GPL[40])/x - GPL[4]*GPL[40] - 
         (6*z*GPL[42])/x - GPL[2]*GPL[42] + 7*GPL[87] + 7*GPL[89] + 
         (GPL[2]*(-6*z - Pi^2*z + 6*x*Zeta[3]))/(3*x) - 
         (GPL[4]*(6*z + 5*Pi^2*z + 18*x*Zeta[3]))/(3*x) + 
         ((89*Pi^4*x)/120 + 2*Pi^2*z + 12*z*Zeta[3])/(3*x)), 
     
g[14] -> 1 + ep*(-GPL[1] - 2*GPL[2]) + ep^2*(2*GPL[8] + GPL[9] - 
         GPL[12] + 4*GPL[13]) + ep^3*(-1/3*(Pi^2*GPL[1]) - 4*GPL[29] - 
         2*GPL[30] + 2*GPL[31] - 2*GPL[32] + 2*GPL[37] + GPL[38] - GPL[39] - 
         8*GPL[40] - 6*Zeta[3]) + ep^4*(-1/10*Pi^4 + (2*Pi^2*GPL[8])/3 - 
         (Pi^2*GPL[12])/3 + 8*GPL[66] + 4*GPL[67] - 4*GPL[68] + 4*GPL[69] - 
         4*GPL[70] - 2*GPL[71] + 2*GPL[72] + 4*GPL[73] - 4*GPL[80] - 
         2*GPL[81] + 2*GPL[82] - 2*GPL[83] + 2*GPL[84] + GPL[85] - GPL[86] + 
         16*GPL[87] + 2*GPL[1]*Zeta[3] + 12*GPL[2]*Zeta[3]), 
     
g[15] -> -1/2*(ep*GPL[1]) + ep^2*((3*GPL[8])/2 - GPL[12]/2) + 
       ep^3*(-1/3*(Pi^2*GPL[1]) - (9*GPL[29])/2 + (3*GPL[31])/2 + 
         (3*GPL[37])/2 - GPL[39]/2) + ep^4*(Pi^2*GPL[8] - (Pi^2*GPL[12])/3 + 
         (27*GPL[66])/2 - (9*GPL[68])/2 - (9*GPL[70])/2 + (3*GPL[72])/2 - 
         (9*GPL[80])/2 + (3*GPL[82])/2 + (3*GPL[84])/2 - GPL[86]/2 - 
         GPL[1]*Zeta[3]), 

g[16] -> ep^2*(-z + (z*GPL[3])/(-1 + y) + 
         z*GPL[4] + GPL[19]) + ep^3*((6*z + Pi^2*z - 6*y*z + Pi^2*y*z)/
          (6*(-1 + y)) + z*GPL[3] + z*GPL[4] - z*GPL[3]*GPL[4] + 
         (Pi^2*GPL[5])/3 + ((-3 + y)*z*GPL[14])/(-1 + y) - z*GPL[15] - 
         ((1 + y)*z*GPL[19])/(-1 + y) + GPL[43] - 2*GPL[48] - 2*GPL[49]) + 
       ep^4*(((6 + Pi^2)*z*GPL[3])/6 + ((6 + Pi^2)*z*GPL[4])/6 - 
         z*GPL[3]*GPL[4] - z*GPL[14] + z*GPL[4]*GPL[14] - z*GPL[15] + 
         z*GPL[3]*GPL[15] + (Pi^2*GPL[16])/3 - (2*Pi^2*GPL[20])/3 - 
         ((-7 + 3*y)*z*GPL[41])/(-1 + y) + z*GPL[42] - ((1 + y)*z*GPL[43])/
          (-1 + y) + (2*(1 + y)*z*GPL[48])/(-1 + y) + (2*(1 + y)*z*GPL[49])/
          (-1 + y) + GPL[90] - 2*GPL[91] - 2*GPL[92] + 4*GPL[99] - 
         2*GPL[100] + 4*GPL[101] + 4*GPL[102] - 
         (GPL[5]*(Pi^2*z + Pi^2*y*z + 12*Zeta[3] - 12*y*Zeta[3]))/
          (3*(-1 + y)) - (-6*z - Pi^2*z + 6*y*z + Pi^2*y*z - 48*z*Zeta[3] + 
           24*y*z*Zeta[3])/(6*(-1 + y))), 
     
g[17] -> ep^2*(z - z*GPL[4] - GPL[1]*GPL[4] + GPL[12]) + 
       ep^3*((-12*z + Pi^2*z)/6 + ((Pi^2*x + 18*z - 6*x*z)*GPL[1])/(6*x) + 
         ((-3 + x)*z*GPL[1]*GPL[4])/x + 4*GPL[4]*GPL[8] + (3*z*GPL[12])/x - 
         3*GPL[4]*GPL[12] + 2*z*GPL[15] + 2*GPL[1]*GPL[15] - 3*GPL[31] - 
         4*GPL[37] + 4*GPL[39]) + ep^4*(-(Pi^2*z*GPL[4]) - 
         Pi^2*GPL[1]*GPL[4] - (2*(Pi^2*x + 18*z - 6*x*z)*GPL[8])/(3*x) - 
         (4*(-3 + x)*z*GPL[4]*GPL[8])/x + ((7*Pi^2*x + 18*z - 18*x*z)*
           GPL[12])/(6*x) + (3*(-3 + x)*z*GPL[4]*GPL[12])/x - 
         (2*(-3 + x)*z*GPL[1]*GPL[15])/x - 8*GPL[8]*GPL[15] + 
         6*GPL[12]*GPL[15] - 16*GPL[4]*GPL[29] + (3*(-3 + x)*z*GPL[31])/x + 
         12*GPL[4]*GPL[31] - (12*z*GPL[37])/x + 12*GPL[4]*GPL[37] - 
         (3*(-4 + x)*z*GPL[39])/x - 9*GPL[4]*GPL[39] - 4*z*GPL[42] - 
         4*GPL[1]*GPL[42] + 12*GPL[68] + 12*GPL[70] - 15*GPL[72] + 
         16*GPL[80] - 15*GPL[82] - 16*GPL[84] + 13*GPL[86] - 
         (GPL[1]*(36*z - 3*Pi^2*z - 12*x*z + Pi^2*x*z - 30*x*Zeta[3]))/
          (6*x) + (12*z + 2*Pi^2*z + 15*z*Zeta[3])/3), 
     
g[18] -> ep^3*(-1/3*((Pi^2*x + 3*z)*GPL[2])/x + ((Pi^2*x + 3*z)*GPL[4])/
          (3*x) + (z*GPL[2]*GPL[4])/x - (z*GPL[13])/x + GPL[4]*GPL[13] - 
         (z*GPL[15])/x - GPL[2]*GPL[15] - GPL[40] + GPL[42] + 
         (-2*z - Pi^2*z - 2*x*Zeta[3])/(2*x)) + 
       ep^4*(((Pi^2*x - 4*z)*GPL[2]*GPL[4])/(2*x) + ((Pi^2*x + 24*z)*GPL[13])/
          (6*x) - (7*Pi^2*GPL[15])/6 - (2*z*GPL[2]*GPL[15])/x - 
         GPL[13]*GPL[15] + (2*z*GPL[40])/x - GPL[4]*GPL[40] + 
         (4*z*GPL[42])/x + 3*GPL[2]*GPL[42] + 3*GPL[87] - 5*GPL[89] - 
         (GPL[4]*(24*z - 7*Pi^2*z + 6*x*Zeta[3]))/(6*x) + 
         (GPL[2]*(36*z - Pi^2*z + 18*x*Zeta[3]))/(6*x) + 
         ((-14*Pi^4*x)/15 + 48*z + 5*Pi^2*z - 18*z*Zeta[3])/(6*x)), 
     
g[19] -> ep^2*(Pi^2/4 - (GPL[2]*GPL[4])/2 + GPL[13]/2 + GPL[15]/2) + 
       ep^3*(((Pi^2*x + 8*z)*GPL[2])/(4*x) - ((3*Pi^2*x + 8*z)*GPL[4])/
          (4*x) - (2*z*GPL[2]*GPL[4])/x + (2*z*GPL[13])/x - 
         (GPL[4]*GPL[13])/2 + (2*z*GPL[15])/x + (3*GPL[2]*GPL[15])/2 - 
         GPL[40]/2 - (5*GPL[42])/2 + (2*z + Pi^2*z + 2*x*Zeta[3])/x) + 
       ep^4*((-5*z*GPL[2])/x - ((7*Pi^2*x - 12*z)*GPL[2]*GPL[4])/(12*x) + 
         ((Pi^2*x - 60*z)*GPL[13])/(12*x) + (z*GPL[4]*GPL[13])/x + 
         ((25*Pi^2*x + 36*z)*GPL[15])/(12*x) + (3*z*GPL[2]*GPL[15])/x + 
         (GPL[13]*GPL[15])/2 - (5*z*GPL[40])/x + (GPL[4]*GPL[40])/2 - 
         (7*z*GPL[42])/x - (7*GPL[2]*GPL[42])/2 + GPL[87]/2 + 
         (17*GPL[89])/2 - (GPL[4]*(-z + 2*Pi^2*z + 4*x*Zeta[3]))/x + 
         ((19*Pi^4*x)/48 - 5*z + 5*z*Zeta[3])/x), 
     
g[20] -> ep^2*(-1/2*Pi^2 + z - z*GPL[4] - GPL[1]*GPL[4] + 
         GPL[2]*GPL[4] + GPL[12] - GPL[13] - GPL[15]) + 
       ep^3*(-1/2*((Pi^2*x - 4*z)*GPL[1])/x + ((Pi^2*x - 12*z)*GPL[2])/
          (6*x) + ((5*Pi^2*x + 12*z - 6*x*z)*GPL[4])/(6*x) - 
         (2*z*GPL[1]*GPL[4])/x + (2*z*GPL[2]*GPL[4])/x + 2*GPL[4]*GPL[8] + 
         GPL[4]*GPL[9] + (2*z*GPL[12])/x - 2*GPL[4]*GPL[12] - 
         (2*z*GPL[13])/x - GPL[4]*GPL[13] + (2*(-1 + x)*z*GPL[15])/x + 
         GPL[1]*GPL[15] - GPL[2]*GPL[15] - 2*GPL[31] - GPL[32] - 2*GPL[37] - 
         GPL[38] + 3*GPL[39] + 3*GPL[40] + 3*GPL[42] - 
         (2*z + Pi^2*z + 2*x*Zeta[3])/x) + ep^4*((Pi^2*GPL[1]*GPL[4])/6 - 
         (Pi^2*GPL[2]*GPL[4])/6 + ((Pi^2*x - 4*z)*GPL[8])/x + 
         (4*z*GPL[4]*GPL[8])/x + ((Pi^2*x - 12*z)*GPL[9])/(6*x) + 
         (2*z*GPL[4]*GPL[9])/x - (2*(Pi^2*x - 3*z)*GPL[12])/(3*x) - 
         (4*z*GPL[4]*GPL[12])/x - ((Pi^2*x - 24*z)*GPL[13])/(6*x) - 
         (2*z*GPL[4]*GPL[13])/x - ((3*Pi^2*x + 8*z - 4*x*z)*GPL[15])/(2*x) + 
         (2*z*GPL[1]*GPL[15])/x - (2*z*GPL[2]*GPL[15])/x - 2*GPL[8]*GPL[15] - 
         GPL[9]*GPL[15] + 2*GPL[12]*GPL[15] + GPL[13]*GPL[15] - 
         4*GPL[4]*GPL[29] - 2*GPL[4]*GPL[30] - (4*z*GPL[31])/x + 
         4*GPL[4]*GPL[31] - (2*z*GPL[32])/x - GPL[4]*GPL[32] - 
         (4*z*GPL[37])/x + 4*GPL[4]*GPL[37] - (2*z*GPL[38])/x + 
         2*GPL[4]*GPL[38] + (6*z*GPL[39])/x - 4*GPL[4]*GPL[39] + 
         (6*z*GPL[40])/x + GPL[4]*GPL[40] - (2*(-3 + 2*x)*z*GPL[42])/x - 
         GPL[1]*GPL[42] + GPL[2]*GPL[42] + 4*GPL[68] + 2*GPL[69] + 
         4*GPL[70] + 2*GPL[71] - 6*GPL[72] + 3*GPL[73] + 4*GPL[80] + 
         2*GPL[81] - 6*GPL[82] - 6*GPL[84] - 3*GPL[85] + 7*GPL[86] - 
         7*GPL[87] - 7*GPL[89] - (GPL[4]*(-6*z - 5*Pi^2*z + 3*x*z + 
            2*Pi^2*x*z - 18*x*Zeta[3]))/(3*x) - 
         (GPL[1]*(2*z + Pi^2*z + 2*x*Zeta[3]))/x - 
         (GPL[2]*(-6*z - Pi^2*z + 6*x*Zeta[3]))/(3*x) + 
         ((-89*Pi^4*x)/120 - 2*Pi^2*z + 3*x*z + 2*Pi^2*x*z - 12*z*Zeta[3])/
          (3*x)), 

g[21] -> ep*(-1/2*z/y - GPL[3]/2 + GPL[4]/2) + 
       ep^2*((-1/6*(Pi^2*y) + z)/(2*y) + (3*z*GPL[3])/(2*y) - 
         (z*GPL[4])/(2*y) + GPL[14] - GPL[15]) + 
       ep^3*(-1/6*(Pi^2*GPL[3]) + ((Pi^2*y - 3*z)*GPL[4])/(3*y) - 
         (3*z*GPL[14])/y + (z*GPL[15])/y - 2*GPL[41] + 2*GPL[42] + 
         (12*z - Pi^2*z - 18*y*Zeta[3])/(12*y)) + 
       ep^4*((Pi^2*GPL[14])/3 - (2*(Pi^2*y - 3*z)*GPL[15])/(3*y) + 
         (6*z*GPL[41])/y - (2*z*GPL[42])/y + 4*GPL[88] - 4*GPL[89] + 
         (GPL[4]*(-6*z - Pi^2*z + 3*y*Zeta[3]))/(3*y) + 
         (GPL[3]*(Pi^2*z + 4*y*Zeta[3]))/(2*y) + 
         ((-31*Pi^4*y)/60 + 12*z + 2*Pi^2*z + 21*z*Zeta[3])/(6*y)), 
     
g[22] -> 1/8 + ep*(-1/2*z/y - GPL[3]/2 + GPL[4]/4) + 
       ep^2*(-1/24*(Pi^2*y - 24*z)/y + (2*z*GPL[3])/y - (z*GPL[4])/y + 
         GPL[14] - GPL[15]/2) + ep^3*(-1/6*(Pi^2*GPL[3]) + 
         ((Pi^2*y - 8*z)*GPL[4])/(4*y) - (4*z*GPL[14])/y + (2*z*GPL[15])/y - 
         2*GPL[41] + GPL[42] - (-12*z - Pi^2*z + 15*y*Zeta[3])/(6*y)) + 
       ep^4*((Pi^2*GPL[14])/3 - ((Pi^2*y - 8*z)*GPL[15])/(2*y) + 
         (8*z*GPL[41])/y - (4*z*GPL[42])/y + 4*GPL[88] - 2*GPL[89] + 
         (GPL[4]*(-4*z - Pi^2*z + 3*y*Zeta[3]))/y + 
         (2*GPL[3]*(Pi^2*z + 3*y*Zeta[3]))/(3*y) - 
         (2*Pi^4*y - 60*z - 15*Pi^2*z - 150*z*Zeta[3])/(15*y)), 
     
g[23] -> ep*(z/(2*y) + GPL[3]/2 - GPL[4]/2) + 
       ep^2*(-1/2*(-1/6*(Pi^2*y) + z + 2*y*z)/y - ((-3 + y)*z*GPL[3])/
          (2*(-1 + y)*y) + ((1 + 2*y)*z*GPL[4])/(2*y) - GPL[14] + GPL[15] + 
         GPL[19]) + ep^3*((Pi^2*GPL[3])/6 - ((Pi^2*y - 3*z - 6*y*z)*GPL[4])/
          (3*y) + (Pi^2*GPL[5])/6 + ((-3 + y)*z*GPL[14])/((-1 + y)*y) - 
         ((1 + 2*y)*z*GPL[15])/y - (z*GPL[19])/(-1 + y) + 2*GPL[41] - 
         2*GPL[42] + GPL[43] - 2*GPL[48] - GPL[49] + 
         (12*z - Pi^2*z + 12*y*z + 3*Pi^2*y*z - 24*y^2*z - 18*y*Zeta[3] + 
           18*y^2*Zeta[3])/(12*(-1 + y)*y)) + 
       ep^4*(-1/3*(Pi^2*GPL[14]) + (2*(Pi^2*y - 3*z - 6*y*z)*GPL[15])/(3*y) + 
         (Pi^2*GPL[16])/6 + (Pi^2*GPL[19])/3 - (Pi^2*GPL[20])/6 - 
         (2*(-3 + y)*z*GPL[41])/((-1 + y)*y) + (2*(1 + 2*y)*z*GPL[42])/y - 
         (z*GPL[43])/(-1 + y) + (2*z*GPL[48])/(-1 + y) + 
         (z*GPL[49])/(-1 + y) - 4*GPL[88] + 4*GPL[89] + GPL[90] - 2*GPL[91] - 
         GPL[92] + 4*GPL[99] - GPL[100] + 2*GPL[101] + GPL[102] - 
         (GPL[5]*(Pi^2*z + 18*Zeta[3] - 18*y*Zeta[3]))/(6*(-1 + y)) + 
         (GPL[4]*(6*z + Pi^2*z + 12*y*z + 2*Pi^2*y*z - 3*y*Zeta[3]))/(3*y) - 
         (GPL[3]*(-3*Pi^2*z + Pi^2*y*z - 12*y*Zeta[3] + 12*y^2*Zeta[3]))/
          (6*(-1 + y)*y) - ((31*Pi^4*y)/60 - (31*Pi^4*y^2)/60 - 12*z - 
           2*Pi^2*z - 12*y*z - 2*Pi^2*y*z + 24*y^2*z + 4*Pi^2*y^2*z - 
           21*z*Zeta[3] + 3*y*z*Zeta[3])/(6*(-1 + y)*y)), 
     
g[24] -> ep^2*(-z + z*GPL[4] + GPL[1]*GPL[4] - GPL[12]) + 
       ep^3*((18*z + Pi^2*z)/6 + ((Pi^2*x*y - 6*x*z - 24*y*z)*GPL[1])/
          (6*x*y) + z*GPL[3] - (z*GPL[1]*GPL[3])/(x + y) - z*GPL[4] + 
         (4*z*GPL[1]*GPL[4])/x - z*GPL[3]*GPL[4] - GPL[1]*GPL[3]*GPL[4] - 
         3*GPL[4]*GPL[8] - ((3*x + 4*y)*z*GPL[12])/(x*(x + y)) + 
         GPL[3]*GPL[12] + 3*GPL[4]*GPL[12] + z*GPL[14] + GPL[1]*GPL[14] - 
         z*GPL[15] - GPL[1]*GPL[15] - ((-1 + x + y)*z*GPL[19])/(x + y) - 
         GPL[1]*GPL[19] + GPL[6]*GPL[19] - GPL[3]*GPL[21] + 3*GPL[31] + 
         3*GPL[37] - 5*GPL[39] + GPL[52]) + ep^4*(((-18 + Pi^2)*z*GPL[3])/6 + 
         ((Pi^2*x*y + 24*x*z + 24*y*z)*GPL[1]*GPL[3])/(6*x*y) + 
         ((-6 + Pi^2)*z*GPL[4])/6 + ((Pi^2*x*y - 12*x*z - 12*y*z)*GPL[1]*
           GPL[4])/(6*x*y) + z*GPL[3]*GPL[4] - (4*z*GPL[1]*GPL[3]*GPL[4])/x - 
         (Pi^2*(-1 + x + y)*z*GPL[5])/(3*(x + y)) - (Pi^2*GPL[1]*GPL[5])/3 + 
         (Pi^2*GPL[5]*GPL[6])/3 - ((Pi^2*x*y - 6*x*z - 24*y*z)*GPL[8])/
          (2*x*y) + (3*z*GPL[3]*GPL[8])/(x + y) - (12*z*GPL[4]*GPL[8])/x + 
         3*GPL[3]*GPL[4]*GPL[8] + ((Pi^2*x*y - 18*x*z - 36*y*z)*GPL[12])/
          (6*x*y) + (2*(x + 2*y)*z*GPL[3]*GPL[12])/(x*(x + y)) + 
         (12*z*GPL[4]*GPL[12])/x - 3*GPL[3]*GPL[4]*GPL[12] - 3*z*GPL[14] + 
         (2*(3*x + 2*y)*z*GPL[1]*GPL[14])/(x*(x + y)) + z*GPL[4]*GPL[14] + 
         GPL[1]*GPL[4]*GPL[14] - 3*GPL[8]*GPL[14] + GPL[12]*GPL[14] + 
         z*GPL[15] - (4*z*GPL[1]*GPL[15])/x + z*GPL[3]*GPL[15] + 
         GPL[1]*GPL[3]*GPL[15] + 3*GPL[8]*GPL[15] - 3*GPL[12]*GPL[15] + 
         (2*(-1 + y)*z*GPL[19])/y - ((5*x + 4*y)*z*GPL[1]*GPL[19])/
          (x*(x + y)) + ((5*x + 4*y)*z*GPL[6]*GPL[19])/(x*(x + y)) + 
         3*GPL[8]*GPL[19] - 3*GPL[10]*GPL[19] - 2*GPL[12]*GPL[19] + 
         2*GPL[17]*GPL[19] - (Pi^2*GPL[21])/3 - 
         ((5*x + 4*y)*z*GPL[3]*GPL[21])/(x*(x + y)) + 2*GPL[14]*GPL[21] - 
         GPL[19]*GPL[21] + GPL[19]*GPL[23] + 9*GPL[4]*GPL[29] + 
         (3*(3*x + 4*y)*z*GPL[31])/(x*(x + y)) - 3*GPL[3]*GPL[31] - 
         9*GPL[4]*GPL[31] + 3*GPL[3]*GPL[33] + (3*(3*x + 4*y)*z*GPL[37])/
          (x*(x + y)) - 3*GPL[3]*GPL[37] - 9*GPL[4]*GPL[37] - 
         ((17*x + 20*y)*z*GPL[39])/(x*(x + y)) + 5*GPL[3]*GPL[39] + 
         9*GPL[4]*GPL[39] - 3*z*GPL[41] - 3*GPL[1]*GPL[41] + z*GPL[42] + 
         GPL[1]*GPL[42] - ((-1 + x + y)*z*GPL[43])/(x + y) - GPL[1]*GPL[43] + 
         GPL[6]*GPL[43] - 2*GPL[3]*GPL[44] + (2*(-1 + x + y)*z*GPL[48])/
          (x + y) + 2*GPL[1]*GPL[48] - 2*GPL[6]*GPL[48] + 
         (2*(-1 + x + y)*z*GPL[49])/(x + y) + 2*GPL[1]*GPL[49] - 
         2*GPL[6]*GPL[49] + 3*GPL[3]*GPL[50] + ((5*x + 4*y)*z*GPL[52])/
          (x*(x + y)) - 2*GPL[3]*GPL[52] - GPL[3]*GPL[54] - 9*GPL[68] - 
         9*GPL[70] + 15*GPL[72] - 3*GPL[74] - 9*GPL[80] + 15*GPL[82] + 
         15*GPL[84] - 19*GPL[86] + 2*GPL[93] - 3*GPL[103] - 3*GPL[105] + 
         3*GPL[107] + GPL[109] + (GPL[1]*(15*x^2*z + 39*x*y*z + Pi^2*x*y*z + 
            24*y^2*z + 2*Pi^2*y^2*z - 12*x^2*y*Zeta[3] - 12*x*y^2*Zeta[3]))/
          (3*x*y*(x + y)) + (-2*z - Pi^2*z - 8*z*Zeta[3])/2), 
     
g[25] -> -1/6 + ep*((2*z)/(3*y) + GPL[1]/2 + (2*GPL[3])/3 - GPL[4]/3) + 
       ep^2*(-((-1/18*(Pi^2*y) + z)/y) - (2*z*GPL[1])/y - 
         ((-8 + 5*y)*z*GPL[3])/(3*(-1 + y)*y) - 2*GPL[1]*GPL[3] + 
         (4*z*GPL[4])/(3*y) + GPL[1]*GPL[4] + (GPL[3]*GPL[4])/3 - 
         (3*GPL[8])/2 + (3*GPL[12])/2 - (5*GPL[14])/3 + GPL[15]/3 + 
         GPL[19]) + ep^3*(-1/6*((Pi^2*y - 18*z)*GPL[1])/y - 
         (Pi^2*GPL[3])/18 + ((8*x + 5*y)*z*GPL[1]*GPL[3])/(y*(x + y)) - 
         ((Pi^2*y - 36*z + 36*y*z)*GPL[4])/(18*y) - (4*z*GPL[1]*GPL[4])/y - 
         (4*z*GPL[3]*GPL[4])/(3*y) - GPL[1]*GPL[3]*GPL[4] + (Pi^2*GPL[5])/3 + 
         (6*z*GPL[8])/y + 6*GPL[3]*GPL[8] - 3*GPL[4]*GPL[8] - 
         (3*(2*x + y)*z*GPL[12])/(y*(x + y)) - 3*GPL[3]*GPL[12] + 
         3*GPL[4]*GPL[12] + (2*(-10 + 7*y)*z*GPL[14])/(3*(-1 + y)*y) + 
         5*GPL[1]*GPL[14] - (GPL[4]*GPL[14])/3 - (4*z*GPL[15])/(3*y) - 
         GPL[1]*GPL[15] - (GPL[3]*GPL[15])/3 - ((-4*x - y + 6*x*y + 3*y^2)*z*
           GPL[19])/((-1 + y)*y*(x + y)) - 3*GPL[1]*GPL[19] + 
         3*GPL[6]*GPL[19] - 3*GPL[3]*GPL[21] + (9*GPL[29])/2 - 
         (9*GPL[31])/2 - (9*GPL[37])/2 + (3*GPL[39])/2 + (11*GPL[41])/3 - 
         GPL[42]/3 + GPL[43] - 2*GPL[48] - 2*GPL[49] + 3*GPL[52] + 
         (27*z + 2*Pi^2*z - 63*y*z + Pi^2*y*z + 36*y^2*z - 33*y*Zeta[3] + 
           33*y^2*Zeta[3])/(9*(-1 + y)*y)) + ep^4*((Pi^2*GPL[1]*GPL[3])/6 + 
         ((Pi^2*x*y - 36*x*z - 36*y*z)*GPL[1]*GPL[4])/(6*x*y) + 
         ((Pi^2*y - 36*z + 36*y*z)*GPL[3]*GPL[4])/(18*y) + 
         (4*z*GPL[1]*GPL[3]*GPL[4])/y - Pi^2*GPL[1]*GPL[5] + 
         Pi^2*GPL[5]*GPL[6] + ((Pi^2*y - 18*z)*GPL[8])/(2*y) - 
         (3*(8*x + 5*y)*z*GPL[3]*GPL[8])/(y*(x + y)) + (12*z*GPL[4]*GPL[8])/
          y + 3*GPL[3]*GPL[4]*GPL[8] + ((Pi^2*x*y + 18*x*z + 12*y*z)*GPL[12])/
          (2*x*y) + (6*(2*x + y)*z*GPL[3]*GPL[12])/(y*(x + y)) - 
         (12*z*GPL[4]*GPL[12])/y - 3*GPL[3]*GPL[4]*GPL[12] + 
         ((Pi^2*y + 36*z - 36*y*z)*GPL[14])/(18*y) - 
         (2*(10*x + 7*y)*z*GPL[1]*GPL[14])/(y*(x + y)) + 
         (4*z*GPL[4]*GPL[14])/(3*y) + GPL[1]*GPL[4]*GPL[14] - 
         15*GPL[8]*GPL[14] + 9*GPL[12]*GPL[14] + 
         ((Pi^2*y - 36*z + 36*y*z)*GPL[15])/(18*y) + (4*z*GPL[1]*GPL[15])/y + 
         (4*z*GPL[3]*GPL[15])/(3*y) + GPL[1]*GPL[3]*GPL[15] + 
         3*GPL[8]*GPL[15] - 3*GPL[12]*GPL[15] + (GPL[14]*GPL[15])/3 + 
         (Pi^2*GPL[16])/3 + (2*(-1 + y)*z*GPL[19])/y + 
         (3*(4*x + 3*y)*z*GPL[1]*GPL[19])/(y*(x + y)) - 
         (3*(4*x + 3*y)*z*GPL[6]*GPL[19])/(y*(x + y)) + 9*GPL[8]*GPL[19] - 
         9*GPL[10]*GPL[19] - 6*GPL[12]*GPL[19] + 6*GPL[17]*GPL[19] - 
         (2*Pi^2*GPL[20])/3 - Pi^2*GPL[21] + (3*(4*x + 3*y)*z*GPL[3]*GPL[21])/
          (y*(x + y)) + 6*GPL[14]*GPL[21] - 3*GPL[19]*GPL[21] + 
         3*GPL[19]*GPL[23] - (18*z*GPL[29])/y - 18*GPL[3]*GPL[29] + 
         9*GPL[4]*GPL[29] + (9*(2*x + y)*z*GPL[31])/(y*(x + y)) + 
         9*GPL[3]*GPL[31] - 9*GPL[4]*GPL[31] + 9*GPL[3]*GPL[33] + 
         (9*(2*x + y)*z*GPL[37])/(y*(x + y)) + 9*GPL[3]*GPL[37] - 
         9*GPL[4]*GPL[37] - (3*(2*x - y)*z*GPL[39])/(y*(x + y)) - 
         3*GPL[3]*GPL[39] + 9*GPL[4]*GPL[39] - (4*(-11 + 8*y)*z*GPL[41])/
          (3*(-1 + y)*y) - 11*GPL[1]*GPL[41] + (GPL[4]*GPL[41])/3 + 
         (4*z*GPL[42])/(3*y) + GPL[1]*GPL[42] + (GPL[3]*GPL[42])/3 - 
         ((-4*x - y + 6*x*y + 3*y^2)*z*GPL[43])/((-1 + y)*y*(x + y)) - 
         3*GPL[1]*GPL[43] + 3*GPL[6]*GPL[43] - 6*GPL[3]*GPL[44] + 
         (2*(-4*x - y + 6*x*y + 3*y^2)*z*GPL[48])/((-1 + y)*y*(x + y)) + 
         6*GPL[1]*GPL[48] - 6*GPL[6]*GPL[48] + (2*(-4*x - y + 6*x*y + 3*y^2)*
           z*GPL[49])/((-1 + y)*y*(x + y)) + 6*GPL[1]*GPL[49] - 
         6*GPL[6]*GPL[49] + 9*GPL[3]*GPL[50] - (3*(4*x + 3*y)*z*GPL[52])/
          (y*(x + y)) - 6*GPL[3]*GPL[52] - 3*GPL[3]*GPL[54] - 
         (27*GPL[66])/2 + (27*GPL[68])/2 + (27*GPL[70])/2 - (9*GPL[72])/2 - 
         9*GPL[74] + (27*GPL[80])/2 - (9*GPL[82])/2 - (9*GPL[84])/2 - 
         (9*GPL[86])/2 - (23*GPL[88])/3 + GPL[89]/3 + GPL[90] - 2*GPL[91] - 
         2*GPL[92] + 6*GPL[93] + 4*GPL[99] - 2*GPL[100] + 4*GPL[101] + 
         4*GPL[102] - 9*GPL[103] - 9*GPL[105] + 9*GPL[107] + 3*GPL[109] + 
         (2*GPL[3]*(18*z + Pi^2*z - 18*y*z - 30*y*Zeta[3]))/(9*y) + 
         (2*GPL[4]*(9*z + Pi^2*z - 9*y*z - 3*y*Zeta[3]))/(9*y) + 
         (GPL[1]*(27*x^2*z + 2*Pi^2*x^2*z + 63*x*y*z - Pi^2*x*y*z + 
            36*y^2*z - 33*x^2*y*Zeta[3] - 33*x*y^2*Zeta[3]))/
          (3*x*y*(x + y)) - (GPL[5]*(-4*Pi^2*x*z - Pi^2*y*z + 6*Pi^2*x*y*z + 
            3*Pi^2*y^2*z + 12*x*y*Zeta[3] + 12*y^2*Zeta[3] - 
            12*x*y^2*Zeta[3] - 12*y^3*Zeta[3]))/(3*(-1 + y)*y*(x + y)) - 
         ((73*Pi^4*y)/360 - (73*Pi^4*y^2)/360 - 3*z - Pi^2*z + 3*y*z + 
           Pi^2*y^2*z - 44*z*Zeta[3] + 32*y*z*Zeta[3])/(3*(-1 + y)*y)), 
     
g[26] -> ep^3*(-1/6*((Pi^2*y - 6*z)*GPL[2])/y + 
         ((2*Pi^2*y - 3*z)*GPL[3])/(3*y) - (z*GPL[2]*GPL[3])/(x + y) - 
         (Pi^2*GPL[4])/2 + GPL[2]*GPL[3]*GPL[4] + (Pi^2*GPL[6])/2 + 
         (z*GPL[13])/(x + y) + GPL[3]*GPL[13] - GPL[4]*GPL[13] + 
         (z*GPL[14])/(x + y) - 2*GPL[2]*GPL[14] - GPL[4]*GPL[14] + 
         GPL[6]*GPL[14] - GPL[3]*GPL[22] + 3*GPL[41] + GPL[53] + 
         (Pi^2*z + 2*x*Zeta[3] + 2*y*Zeta[3])/(2*(x + y))) + 
       ep^4*(-1/3*((-9*x - 9*y + 2*Pi^2*y)*z*GPL[3])/(y*(x + y)) - 
         ((13*Pi^2*x*y + 13*Pi^2*y^2 + 24*x*z)*GPL[2]*GPL[3])/(6*y*(x + y)) + 
         ((7*Pi^2*x*y + 12*x*z + 6*y*z)*GPL[2]*GPL[4])/(6*x*y) - 
         ((2*Pi^2*y + 3*z)*GPL[3]*GPL[4])/(3*y) - (z*GPL[2]*GPL[3]*GPL[4])/
          (x + y) + 2*Pi^2*GPL[3]*GPL[6] - (3*Pi^2*GPL[4]*GPL[6])/2 + 
         ((4*Pi^2*x^2 + 4*Pi^2*x*y - 15*x*z - 3*y*z)*GPL[13])/(3*x*(x + y)) + 
         (z*GPL[3]*GPL[13])/(x + y) + (z*GPL[4]*GPL[13])/(x + y) - 
         3*GPL[3]*GPL[4]*GPL[13] + ((3*Pi^2*x*y + 3*Pi^2*y^2 + 14*x*z + 
            6*y*z)*GPL[14])/(2*y*(x + y)) + (2*z*GPL[2]*GPL[14])/(x + y) + 
         (z*GPL[4]*GPL[14])/(x + y) + 2*GPL[2]*GPL[4]*GPL[14] + 
         (z*GPL[6]*GPL[14])/(x + y) - 3*GPL[4]*GPL[6]*GPL[14] + 
         6*GPL[13]*GPL[14] + ((Pi^2*x*y - 2*x*z - 2*y*z)*GPL[15])/(2*x*y) - 
         GPL[2]*GPL[3]*GPL[15] + GPL[13]*GPL[15] + GPL[14]*GPL[15] - 
         (5*Pi^2*GPL[17])/2 - 5*GPL[14]*GPL[17] - (3*Pi^2*GPL[22])/2 - 
         (z*GPL[3]*GPL[22])/(x + y) + 3*GPL[3]*GPL[4]*GPL[22] - 
         6*GPL[14]*GPL[22] + (5*Pi^2*GPL[23])/2 + 5*GPL[14]*GPL[23] - 
         (4*z*GPL[40])/(x + y) - 5*GPL[3]*GPL[40] + 4*GPL[4]*GPL[40] - 
         (5*z*GPL[41])/(x + y) - 4*GPL[2]*GPL[41] - GPL[4]*GPL[41] + 
         7*GPL[6]*GPL[41] + 5*GPL[3]*GPL[45] + (z*GPL[53])/(x + y) + 
         5*GPL[3]*GPL[53] - 3*GPL[4]*GPL[53] - 5*GPL[3]*GPL[55] + GPL[87] - 
         GPL[88] - 5*GPL[94] - 4*GPL[108] + 5*GPL[110] + 
         (GPL[6]*(Pi^2*z + 10*x*Zeta[3] + 10*y*Zeta[3]))/(2*(x + y)) + 
         (GPL[4]*(4*x^2*z + 8*x*y*z + Pi^2*x*y*z + 4*y^2*z - 
            6*x^2*y*Zeta[3] - 6*x*y^2*Zeta[3]))/(2*x*y*(x + y)) - 
         (GPL[2]*(30*x^2*z + 42*x*y*z + 5*Pi^2*x*y*z + 12*y^2*z - 
            6*x^2*y*Zeta[3] - 6*x*y^2*Zeta[3]))/(6*x*y*(x + y)) + 
         ((13*Pi^4*x^2*y)/5 + (13*Pi^4*x*y^2)/5 - 18*x^2*z + 7*Pi^2*x^2*z - 
           36*x*y*z - 8*Pi^2*x*y*z - 18*y^2*z - 3*Pi^2*y^2*z + 
           6*x*y*z*Zeta[3])/(6*x*y*(x + y))), 
     
g[27] -> -5/6 + ep*((7*z)/(3*y) + GPL[2] + (7*GPL[3])/3 - 
         (5*GPL[4])/3) + ep^2*(((13*Pi^2*y)/9 - 4*z)/y - (4*z*GPL[2])/y - 
         (16*z*GPL[3])/(3*y) - 4*GPL[2]*GPL[3] + (14*z*GPL[4])/(3*y) + 
         2*GPL[2]*GPL[4] + (2*GPL[3]*GPL[4])/3 - (4*GPL[14])/3 + 
         (2*GPL[15])/3) + ep^3*((-2*(5*Pi^2*y - 9*z)*GPL[2])/(3*y) - 
         (13*Pi^2*GPL[3])/9 + (2*(8*x + 5*y)*z*GPL[2]*GPL[3])/(y*(x + y)) + 
         ((17*Pi^2*y + 18*z)*GPL[4])/(9*y) - (8*z*GPL[2]*GPL[4])/y - 
         (2*z*GPL[3]*GPL[4])/(3*y) - 2*GPL[2]*GPL[3]*GPL[4] + 3*Pi^2*GPL[6] + 
         (6*z*GPL[13])/(x + y) + 6*GPL[3]*GPL[13] + 
         (2*(-7*x + 2*y)*z*GPL[14])/(3*y*(x + y)) + 4*GPL[2]*GPL[14] + 
         (4*GPL[4]*GPL[14])/3 + 6*GPL[6]*GPL[14] - (2*z*GPL[15])/(3*y) - 
         2*GPL[2]*GPL[15] - (2*GPL[3]*GPL[15])/3 - 6*GPL[3]*GPL[22] - 
         6*GPL[40] - (8*GPL[41])/3 + (4*GPL[42])/3 + 6*GPL[53] - 
         (36*x*z + 49*Pi^2*x*z + 36*y*z + 22*Pi^2*y*z - 147*x*y*Zeta[3] - 
           147*y^2*Zeta[3])/(9*y*(x + y))) + 
       ep^4*((13*Pi^2*GPL[2]*GPL[3])/3 - (2*(4*Pi^2*x*y + 18*x*z + 9*y*z)*
           GPL[2]*GPL[4])/(3*x*y) + (13*Pi^2*GPL[3]*GPL[4])/9 + 
         (2*(4*x + y)*z*GPL[2]*GPL[3]*GPL[4])/(y*(x + y)) - 
         4*Pi^2*GPL[3]*GPL[6] + 3*Pi^2*GPL[4]*GPL[6] + 
         ((5*Pi^2*x + 6*z)*GPL[13])/x - (6*(4*x + 3*y)*z*GPL[3]*GPL[13])/
          (y*(x + y)) + (6*z*GPL[4]*GPL[13])/(x + y) + 6*GPL[3]*GPL[4]*
          GPL[13] - (26*Pi^2*GPL[14])/9 - (4*(4*x + y)*z*GPL[2]*GPL[14])/
          (y*(x + y)) - (2*(11*x + 2*y)*z*GPL[4]*GPL[14])/(3*y*(x + y)) - 
         4*GPL[2]*GPL[4]*GPL[14] - (6*(4*x + 3*y)*z*GPL[6]*GPL[14])/
          (y*(x + y)) + 6*GPL[4]*GPL[6]*GPL[14] - 12*GPL[13]*GPL[14] - 
         ((23*Pi^2*x*y - 72*x*z - 54*y*z)*GPL[15])/(9*x*y) + 
         (8*z*GPL[2]*GPL[15])/y + (2*z*GPL[3]*GPL[15])/(3*y) + 
         2*GPL[2]*GPL[3]*GPL[15] - (4*GPL[14]*GPL[15])/3 - 3*Pi^2*GPL[17] - 
         6*GPL[14]*GPL[17] - 5*Pi^2*GPL[22] + (6*(4*x + 3*y)*z*GPL[3]*
           GPL[22])/(y*(x + y)) - 6*GPL[3]*GPL[4]*GPL[22] + 
         12*GPL[14]*GPL[22] + 3*Pi^2*GPL[23] + 6*GPL[14]*GPL[23] + 
         (24*x*z*GPL[40])/(y*(x + y)) - 6*GPL[3]*GPL[40] - 6*GPL[4]*GPL[40] + 
         (2*(49*x + 4*y)*z*GPL[41])/(3*y*(x + y)) + 8*GPL[2]*GPL[41] + 
         (8*GPL[4]*GPL[41])/3 - 30*GPL[6]*GPL[41] - (22*z*GPL[42])/(3*y) + 
         2*GPL[2]*GPL[42] + (2*GPL[3]*GPL[42])/3 + 6*GPL[3]*GPL[45] - 
         (6*(4*x + 3*y)*z*GPL[53])/(y*(x + y)) + 6*GPL[3]*GPL[53] + 
         6*GPL[4]*GPL[53] - 6*GPL[3]*GPL[55] + 24*GPL[87] - (16*GPL[88])/3 - 
         (16*GPL[89])/3 - 6*GPL[94] - 24*GPL[108] + 6*GPL[110] + 
         (GPL[3]*(49*Pi^2*x*z + 13*Pi^2*y*z - 174*x*y*Zeta[3] - 
            174*y^2*Zeta[3]))/(9*y*(x + y)) - 
         (3*GPL[6]*(4*Pi^2*x*z + 3*Pi^2*y*z - 2*x*y*Zeta[3] - 2*y^2*Zeta[3]))/
          (y*(x + y)) - (GPL[4]*(90*x^2*z + 71*Pi^2*x^2*z + 198*x*y*z + 
            44*Pi^2*x*y*z + 108*y^2*z - 132*x^2*y*Zeta[3] - 
            132*x*y^2*Zeta[3]))/(9*x*y*(x + y)) - 
         (GPL[2]*(-54*x^2*z - 40*Pi^2*x^2*z - 90*x*y*z - 25*Pi^2*x*y*z - 
            36*y^2*z + 84*x^2*y*Zeta[3] + 84*x*y^2*Zeta[3]))/
          (3*x*y*(x + y)) + ((-227*Pi^4*x^2*y)/180 - (227*Pi^4*x*y^2)/180 + 
           42*x^2*z + 16*Pi^2*x^2*z + 96*x*y*z + 25*Pi^2*x*y*z + 54*y^2*z + 
           9*Pi^2*y^2*z - 130*x^2*z*Zeta[3] - 112*x*y*z*Zeta[3])/
          (3*x*y*(x + y))), 

g[28] -> ep^3*(GPL[37] - GPL[38]) + 
       ep^4*(-1/3*(Pi^2*GPL[12]) - 5*GPL[80] + 2*GPL[81] + GPL[82] + 
         2*GPL[83] + GPL[84] - GPL[85]), 
     
g[29] -> ep^3*((-6*z - Pi^2*z)/6 - z*GPL[3] + z*GPL[4] + 
         z*GPL[3]*GPL[4] - z*GPL[14] - z*GPL[15] + z*GPL[19] + GPL[43]) + 
       ep^4*(-1/6*((6 + Pi^2)*z*GPL[3]) + ((6 + Pi^2)*z*GPL[4])/2 + 
         z*GPL[3]*GPL[4] + (Pi^2*z*GPL[5])/3 + z*GPL[14] - z*GPL[4]*GPL[14] - 
         3*z*GPL[15] - z*GPL[3]*GPL[15] + (Pi^2*GPL[16])/3 + 3*z*GPL[41] + 
         3*z*GPL[42] + z*GPL[43] - 2*z*GPL[48] - 2*z*GPL[49] + GPL[90] - 
         2*GPL[91] - 2*GPL[92] + (-6*z - Pi^2*z + 8*z*Zeta[3])/2), 
     
g[30] -> ep^4*(-1/6*(Pi^2*(1 + x)*z*GPL[1])/x + ((3 + Pi^2)*z*GPL[2])/
         3 - ((3 + Pi^2)*z*GPL[4])/3 - z*GPL[2]*GPL[4] - 
        ((Pi^2*x + 3*z + 3*x*z)*GPL[12])/(3*x) + ((1 + x)*z*GPL[4]*GPL[12])/
         x + z*GPL[13] - z*GPL[4]*GPL[13] + z*GPL[15] + z*GPL[2]*GPL[15] + 
        (2*(1 + x)*z*GPL[31])/x - ((1 + x)*z*GPL[32])/x - 
        (2*(1 + x)*z*GPL[39])/x + z*GPL[40] - z*GPL[42] + GPL[82] - GPL[83] + 
        (3*z + Pi^2*z + 3*z*Zeta[3])/3), 
     
g[31] -> ep^2*(-z + z*GPL[4] + GPL[1]*GPL[4] - GPL[12]) + 
       ep^3*((18*z - Pi^2*z)/6 - ((2*Pi^2*x + 9*z - 3*x*z)*GPL[1])/(3*x) + 
         z*GPL[2] - z*GPL[4] - ((-3 + x)*z*GPL[1]*GPL[4])/x - 
         z*GPL[2]*GPL[4] - 4*GPL[4]*GPL[8] - (3*z*GPL[12])/x + 
         2*GPL[4]*GPL[12] - z*GPL[15] - 2*GPL[1]*GPL[15] + 3*GPL[31] - 
         GPL[32] + 4*GPL[37] - 2*GPL[39]) + ep^4*(-1/3*(Pi^2*z*GPL[2]) + 
         ((-12 + 5*Pi^2)*z*GPL[4])/6 + (2*(2*Pi^2*x + 3*z + 3*x*z)*GPL[1]*
           GPL[4])/(3*x) + ((5*Pi^2*x + 36*z - 12*x*z)*GPL[8])/(3*x) + 
         (4*(-3 + x)*z*GPL[4]*GPL[8])/x + (Pi^2*GPL[9])/6 - 
         (2*(2*Pi^2*x + 3*z - 6*x*z)*GPL[12])/(3*x) - 
         (2*(-3 + 2*x)*z*GPL[4]*GPL[12])/x - 2*z*GPL[13] + 
         2*z*GPL[4]*GPL[13] + 2*z*GPL[15] + (2*(-3 + x)*z*GPL[1]*GPL[15])/x + 
         8*GPL[8]*GPL[15] - 4*GPL[12]*GPL[15] + 16*GPL[4]*GPL[29] - 
         ((-7 + 5*x)*z*GPL[31])/x - 10*GPL[4]*GPL[31] + ((-1 + x)*z*GPL[32])/
          x + (12*z*GPL[37])/x - 8*GPL[4]*GPL[37] + ((-6 + 5*x)*z*GPL[39])/
          x + 4*GPL[4]*GPL[39] - z*GPL[40] + 2*z*GPL[42] + 4*GPL[1]*GPL[42] - 
         12*GPL[68] + 2*GPL[69] - 12*GPL[70] + 11*GPL[72] + 3*GPL[73] - 
         16*GPL[80] + 10*GPL[82] + 8*GPL[84] - 4*GPL[86] + 
         (GPL[1]*(6*z - 4*Pi^2*z - 18*x*z + Pi^2*x*z - 21*x*Zeta[3]))/(3*x) + 
         (-12*z - Pi^2*z - 36*z*Zeta[3])/6), 
     
g[32] -> ep^3*(-1/6*((Pi^2*x + 12*z + 12*x*z)*GPL[1])/x + 
         ((Pi^2*x + 3*z + 3*x*z)*GPL[2])/(3*x) - 
         ((Pi^2*x + 3*z + 3*x*z)*GPL[4])/(3*x) + (2*(1 + x)*z*GPL[1]*GPL[4])/
          x - ((1 + x)*z*GPL[2]*GPL[4])/x - (2*z*GPL[12])/x + 
         GPL[4]*GPL[12] + (z*GPL[13])/x - GPL[4]*GPL[13] + 
         ((1 + x)*z*GPL[15])/x + GPL[2]*GPL[15] + 2*GPL[31] - GPL[32] - 
         2*GPL[39] + GPL[40] - GPL[42] + (6*z + 3*Pi^2*z + 6*x*z + 
           2*Pi^2*x*z + 6*x*Zeta[3])/(6*x)) + 
       ep^4*(-1/3*((Pi^2*x - 6*z - 6*x*z)*GPL[1]*GPL[4])/x - 
         ((Pi^2*x - 4*z + 4*x*z)*GPL[2]*GPL[4])/(2*x) + 
         ((Pi^2*x + 24*z + 24*x*z)*GPL[8])/(3*x) - 
         (8*(1 + x)*z*GPL[4]*GPL[8])/x + (Pi^2*GPL[9])/6 - 
         ((Pi^2*x + 14*z + 14*x*z)*GPL[12])/(2*x) + 
         ((9 + 7*x)*z*GPL[4]*GPL[12])/x - ((Pi^2*x + 24*z)*GPL[13])/(6*x) + 
         ((7*Pi^2 + 24*z)*GPL[15])/6 - (4*(1 + x)*z*GPL[1]*GPL[15])/x + 
         (2*(1 + x)*z*GPL[2]*GPL[15])/x - 2*GPL[12]*GPL[15] + 
         GPL[13]*GPL[15] + (4*(3 + 2*x)*z*GPL[31])/x - 2*GPL[4]*GPL[31] - 
         ((3 + x)*z*GPL[32])/x + (8*z*GPL[37])/x - 4*GPL[4]*GPL[37] - 
         (2*(7 + 4*x)*z*GPL[39])/x + 5*GPL[4]*GPL[39] + ((-2 + x)*z*GPL[40])/
          x + GPL[4]*GPL[40] - (4*(1 + x)*z*GPL[42])/x - 3*GPL[2]*GPL[42] - 
         4*GPL[68] + 2*GPL[69] - 8*GPL[70] + 6*GPL[72] + 3*GPL[73] + 
         7*GPL[82] - 2*GPL[83] + 8*GPL[84] - 9*GPL[86] - 3*GPL[87] + 
         5*GPL[89] - (GPL[1]*(5*Pi^2*z + 3*Pi^2*x*z - 48*x*Zeta[3]))/(6*x) + 
         (GPL[2]*(-36*z + Pi^2*z + 12*x*z + 2*Pi^2*x*z - 18*x*Zeta[3]))/
          (6*x) - (GPL[4]*(-24*z + 7*Pi^2*z + 24*x*z + 9*Pi^2*x*z - 
            6*x*Zeta[3]))/(6*x) + ((14*Pi^4*x)/15 - 48*z - 5*Pi^2*z + 
           24*x*z + 7*Pi^2*x*z + 18*z*Zeta[3] + 66*x*z*Zeta[3])/(6*x)), 
     
g[33] -> ep^3*(-1/3*(3*x*z + Pi^2*x*z + 3*y*z + Pi^2*y*z)/y + 
         ((1 + x)*(x + y)*z*GPL[1])/(x*y) - ((x + y)*z*GPL[3])/y + 
         ((1 + x)*z*GPL[1]*GPL[3])/y + ((x + y)*z*GPL[4])/y - 
         ((1 + x)*(x + y)*z*GPL[1]*GPL[4])/(x*y) + ((x + y)*z*GPL[3]*GPL[4])/
          y + ((-x - x^2 + y)*z*GPL[12])/(x*y) - GPL[3]*GPL[12] - 
         ((x + y)*z*GPL[14])/y - ((x + y)*z*GPL[15])/y + z*GPL[19] + 
         2*GPL[39] + GPL[43]) + 
       ep^4*(((1 + x)*(12*x + 3*Pi^2*x + 12*y + Pi^2*y)*z*GPL[1])/(6*x*y) - 
         ((6 + Pi^2)*(x + y)*z*GPL[3])/(6*y) + ((18 + 5*Pi^2)*(x + y)*z*
           GPL[4])/(6*y) - (2*(1 + x)*(x + y)*z*GPL[1]*GPL[4])/(x*y) + 
         ((x + y)*z*GPL[3]*GPL[4])/y + (Pi^2*z*GPL[5])/3 - 
         (4*(1 + x)*(x + y)*z*GPL[8])/(x*y) - (4*(1 + x)*z*GPL[3]*GPL[8])/y + 
         (4*(1 + x)*(x + y)*z*GPL[4]*GPL[8])/(x*y) - 
         ((Pi^2*x*y - 9*x*z - 9*x^2*z - 9*y*z - 9*x*y*z)*GPL[12])/(3*x*y) + 
         ((3*x + 3*x^2 + y + 3*x*y)*z*GPL[3]*GPL[12])/(y*(x + y)) - 
         (3*(1 + x)*(x + y)*z*GPL[4]*GPL[12])/(x*y) + ((x + y)*z*GPL[14])/y - 
         (2*(1 + x)*z*GPL[1]*GPL[14])/y - ((x + y)*z*GPL[4]*GPL[14])/y + 
         2*GPL[12]*GPL[14] - (3*(x + y)*z*GPL[15])/y + 
         (2*(1 + x)*(x + y)*z*GPL[1]*GPL[15])/(x*y) - 
         ((x + y)*z*GPL[3]*GPL[15])/y + (Pi^2*GPL[16])/3 + 
         (2*(1 + x)*z*GPL[1]*GPL[19])/y - (2*(1 + x)*z*GPL[6]*GPL[19])/y - 
         2*GPL[12]*GPL[19] + 2*GPL[17]*GPL[19] + (2*(1 + x)*z*GPL[3]*GPL[21])/
          y + ((1 + x)*(x - 3*y)*z*GPL[31])/(x*y) - 
         (4*(-x - x^2 + y)*z*GPL[37])/(x*y) + 4*GPL[3]*GPL[37] + 
         ((-3*x^2 - 3*x^3 + 5*x*y + 4*y^2 + 3*x*y^2)*z*GPL[39])/
          (x*y*(x + y)) - GPL[3]*GPL[39] + (3*(x + y)*z*GPL[41])/y + 
         (3*(x + y)*z*GPL[42])/y + ((-2*x - 2*x^2 - x*y + y^2)*z*GPL[43])/
          (y*(x + y)) + 2*GPL[6]*GPL[43] - 2*GPL[3]*GPL[44] - 2*z*GPL[48] - 
         2*z*GPL[49] - (2*(1 + x)*z*GPL[52])/y - 2*GPL[3]*GPL[52] - 
         4*GPL[82] - 8*GPL[84] + 3*GPL[86] + GPL[90] - 2*GPL[91] - 
         2*GPL[92] + 2*GPL[93] + 4*GPL[107] - (18*x*z + 5*Pi^2*x*z + 18*y*z + 
           5*Pi^2*y*z + 6*x*z*Zeta[3] + 6*y*z*Zeta[3])/(6*y)), 
     
g[34] -> -1/4 + ep*(z/y + GPL[1] + GPL[3] - GPL[4]/2) + 
       ep^2*(-((-1/4*(Pi^2*y) + 2*z)/y) - (4*z*GPL[1])/y - 
         (2*(-2 + y)*z*GPL[3])/((-1 + y)*y) - 4*GPL[1]*GPL[3] + 
         (2*z*GPL[4])/y + 2*GPL[1]*GPL[4] - 4*GPL[8] + 4*GPL[12] - 
         2*GPL[14] + GPL[15] + 2*GPL[19]) + 
       ep^3*(-(((Pi^2*y - 6*z + 2*x*z)*GPL[1])/y) + (2*(1 + x)*z*GPL[3])/y - 
         (2*(-7*x + x^2 - 3*y + x*y)*z*GPL[1]*GPL[3])/(y*(x + y)) - 
         ((Pi^2*y - 4*z + 4*x*z + 8*y*z)*GPL[4])/(2*y) + 
         (2*(-3 + x)*z*GPL[1]*GPL[4])/y - (2*(1 + x)*z*GPL[3]*GPL[4])/y + 
         (2*Pi^2*GPL[5])/3 + (16*z*GPL[8])/y + 16*GPL[3]*GPL[8] - 
         8*GPL[4]*GPL[8] + (2*(-7*x + x^2 - 3*y + x*y)*z*GPL[12])/
          (y*(x + y)) - 6*GPL[3]*GPL[12] + 6*GPL[4]*GPL[12] + 
         (2*(-5 - x + 3*y + x*y)*z*GPL[14])/((-1 + y)*y) + 8*GPL[1]*GPL[14] + 
         (2*(-1 + x)*z*GPL[15])/y - 4*GPL[1]*GPL[15] - 
         (4*(-2*x + 3*x*y + y^2)*z*GPL[19])/((-1 + y)*y*(x + y)) - 
         8*GPL[1]*GPL[19] + 8*GPL[6]*GPL[19] - 8*GPL[3]*GPL[21] + 
         16*GPL[29] - 16*GPL[31] - 16*GPL[37] + 6*GPL[39] + 4*GPL[41] - 
         2*GPL[42] + 4*GPL[43] - 4*GPL[48] - 4*GPL[49] + 8*GPL[52] + 
         (6*z + Pi^2*z - 6*x*z - 2*Pi^2*x*z - 30*y*z + Pi^2*y*z + 6*x*y*z + 
           2*Pi^2*x*y*z + 24*y^2*z - 18*y*Zeta[3] + 18*y^2*Zeta[3])/
          (3*(-1 + y)*y)) + ep^4*((2*(Pi^2*x*y - 6*x*z + 2*x^2*z - 6*y*z + 
            2*x*y*z)*GPL[1]*GPL[4])/(x*y) - (2*(1 + x)*z*GPL[3]*GPL[4])/y - 
         (8*Pi^2*GPL[1]*GPL[5])/3 + (8*Pi^2*GPL[5]*GPL[6])/3 + 
         (4*(Pi^2*y - 6*z + 2*x*z)*GPL[8])/y + (8*(-7*x + x^2 - 3*y + x*y)*z*
           GPL[3]*GPL[8])/(y*(x + y)) - (8*(-3 + x)*z*GPL[4]*GPL[8])/y - 
         ((Pi^2*x*y - 54*x*z + 18*x^2*z - 36*y*z)*GPL[12])/(3*x*y) - 
         (6*(-3*x + x^2 - y + x*y)*z*GPL[3]*GPL[12])/(y*(x + y)) + 
         (6*(-3 + x)*z*GPL[4]*GPL[12])/y - (2*(1 + x)*z*GPL[14])/y + 
         (4*(-7*x + x^2 - 3*y + x*y)*z*GPL[1]*GPL[14])/(y*(x + y)) + 
         (2*(1 + x)*z*GPL[4]*GPL[14])/y - 32*GPL[8]*GPL[14] + 
         12*GPL[12]*GPL[14] + ((Pi^2*y - 2*z + 6*x*z + 8*y*z)*GPL[15])/y - 
         (4*(-3 + x)*z*GPL[1]*GPL[15])/y + (2*(1 + x)*z*GPL[3]*GPL[15])/y + 
         16*GPL[8]*GPL[15] - 12*GPL[12]*GPL[15] + (4*Pi^2*GPL[16])/3 - 
         (4*(-7*x + x^2 - 3*y + x*y)*z*GPL[1]*GPL[19])/(y*(x + y)) + 
         (4*(-7*x + x^2 - 3*y + x*y)*z*GPL[6]*GPL[19])/(y*(x + y)) + 
         32*GPL[8]*GPL[19] - 32*GPL[10]*GPL[19] - 12*GPL[12]*GPL[19] + 
         12*GPL[17]*GPL[19] - (4*Pi^2*GPL[20])/3 - (8*Pi^2*GPL[21])/3 - 
         (4*(-7*x + x^2 - 3*y + x*y)*z*GPL[3]*GPL[21])/(y*(x + y)) + 
         16*GPL[14]*GPL[21] - 16*GPL[19]*GPL[21] + 16*GPL[19]*GPL[23] - 
         (64*z*GPL[29])/y - 64*GPL[3]*GPL[29] + 32*GPL[4]*GPL[29] - 
         (2*(-31*x + x^2 - 15*y + x*y)*z*GPL[31])/(y*(x + y)) + 
         24*GPL[3]*GPL[31] - 24*GPL[4]*GPL[31] + 32*GPL[3]*GPL[33] - 
         (8*(-7*x + x^2 - 3*y + x*y)*z*GPL[37])/(y*(x + y)) + 
         24*GPL[3]*GPL[37] - 24*GPL[4]*GPL[37] + 
         (6*(-3*x + x^2 + y + x*y)*z*GPL[39])/(y*(x + y)) - 
         6*GPL[3]*GPL[39] + 18*GPL[4]*GPL[39] - (2*(-11 - 3*x + 7*y + 3*x*y)*
           z*GPL[41])/((-1 + y)*y) - 16*GPL[1]*GPL[41] - 
         (2*(-1 + 3*x)*z*GPL[42])/y + 8*GPL[1]*GPL[42] + 
         (4*(3*x - x^2 - 5*x*y + x^2*y - y^2 + x*y^2)*z*GPL[43])/
          ((-1 + y)*y*(x + y)) - 16*GPL[1]*GPL[43] + 12*GPL[6]*GPL[43] - 
         12*GPL[3]*GPL[44] + (8*(-2*x + 3*x*y + y^2)*z*GPL[48])/
          ((-1 + y)*y*(x + y)) + 16*GPL[1]*GPL[48] - 16*GPL[6]*GPL[48] + 
         (8*(-2*x + 3*x*y + y^2)*z*GPL[49])/((-1 + y)*y*(x + y)) + 
         16*GPL[1]*GPL[49] - 16*GPL[6]*GPL[49] + 32*GPL[3]*GPL[50] + 
         (4*(-7*x + x^2 - 3*y + x*y)*z*GPL[52])/(y*(x + y)) - 
         12*GPL[3]*GPL[52] - 16*GPL[3]*GPL[54] - 64*GPL[66] + 64*GPL[68] + 
         64*GPL[70] - 24*GPL[72] - 32*GPL[74] + 64*GPL[80] - 30*GPL[82] - 
         24*GPL[84] - 6*GPL[86] - 8*GPL[88] + 4*GPL[89] + 4*GPL[90] - 
         8*GPL[91] - 8*GPL[92] + 12*GPL[93] + 8*GPL[99] - 4*GPL[100] + 
         8*GPL[101] + 8*GPL[102] - 32*GPL[103] - 32*GPL[105] + 24*GPL[107] + 
         16*GPL[109] + (GPL[3]*(6*z + Pi^2*z + 6*x*z + Pi^2*x*z - 
            18*y*Zeta[3]))/(3*y) - (GPL[4]*(-6*z - Pi^2*z + 18*x*z + 
            5*Pi^2*x*z + 24*y*z + 18*y*Zeta[3]))/(3*y) - 
         (GPL[1]*(-36*x^2*z - 9*Pi^2*x^2*z + 12*x^3*z + 3*Pi^2*x^3*z - 
            108*x*y*z - Pi^2*x*y*z + 36*x^2*y*z + 3*Pi^2*x^2*y*z - 72*y^2*z + 
            24*x*y^2*z + 72*x^2*y*Zeta[3] + 72*x*y^2*Zeta[3]))/
          (3*x*y*(x + y)) - (4*GPL[5]*(-2*Pi^2*x*z + 3*Pi^2*x*y*z + 
            Pi^2*y^2*z + 6*x*y*Zeta[3] + 6*y^2*Zeta[3] - 6*x*y^2*Zeta[3] - 
            6*y^3*Zeta[3]))/(3*(-1 + y)*y*(x + y)) + 
         ((-19*Pi^4*y)/20 + (19*Pi^4*y^2)/20 + 6*z + Pi^2*z - 18*x*z - 
           5*Pi^2*x*z - 6*y*z - 3*Pi^2*y*z + 18*x*y*z + 5*Pi^2*x*y*z + 
           2*Pi^2*y^2*z + 66*z*Zeta[3] - 6*x*z*Zeta[3] - 42*y*z*Zeta[3] + 
           6*x*y*z*Zeta[3])/(3*(-1 + y)*y)), 
     
g[35] -> ep*(z/y + GPL[3] - GPL[4]) + ep^2*(-((z*GPL[2])/y) - 
         (3*z*GPL[3])/y - GPL[2]*GPL[3] + (2*z*GPL[4])/y + GPL[2]*GPL[4] + 
         2*GPL[3]*GPL[4] - 3*GPL[14] - GPL[15]) + 
       ep^3*(-1/2*((Pi^2*x + 2*z)*GPL[2])/x - (2*(2*Pi^2*y + 9*z)*GPL[3])/
          (3*y) + ((4*x + 3*y)*z*GPL[2]*GPL[3])/(y*(x + y)) + 
         ((11*Pi^2*x*y + 36*x*z + 6*y*z)*GPL[4])/(6*x*y) - 
         ((2*x - y)*z*GPL[2]*GPL[4])/(x*y) - 2*GPL[2]*GPL[3]*GPL[4] + 
         (Pi^2*GPL[6])/2 - (y*z*GPL[13])/(x*(x + y)) + GPL[3]*GPL[13] + 
         ((2*x + 3*y)*z*GPL[14])/(y*(x + y)) + 3*GPL[2]*GPL[14] + 
         GPL[6]*GPL[14] - ((2*x + y)*z*GPL[15])/(x*y) - 2*GPL[3]*GPL[15] - 
         GPL[3]*GPL[22] - GPL[40] + 3*GPL[41] + 4*GPL[42] + GPL[53] - 
         (72*x^2*z + 11*Pi^2*x^2*z + 78*x*y*z + 11*Pi^2*x*y*z + 6*y^2*z + 
           3*Pi^2*y^2*z - 72*x^2*y*Zeta[3] - 72*x*y^2*Zeta[3])/
          (6*x*y*(x + y))) + ep^4*((2*(2*Pi^2*y + 9*z)*GPL[2]*GPL[3])/(3*y) - 
         (2*(2*Pi^2*x*y + 9*x*z + 3*y*z)*GPL[2]*GPL[4])/(3*x*y) + 
         ((Pi^2*y - 18*z)*GPL[3]*GPL[4])/(3*y) + (2*x*z*GPL[2]*GPL[3]*GPL[4])/
          (y*(x + y)) - Pi^2*GPL[3]*GPL[6] + Pi^2*GPL[4]*GPL[6] + 
         ((Pi^2*x + 4*z)*GPL[13])/x - ((4*x + 3*y)*z*GPL[3]*GPL[13])/
          (y*(x + y)) - (2*y*z*GPL[4]*GPL[13])/(x*(x + y)) + 
         2*GPL[3]*GPL[4]*GPL[13] + ((Pi^2*y + 12*z)*GPL[14])/y - 
         (3*(2*x + y)*z*GPL[2]*GPL[14])/(y*(x + y)) - (2*x*z*GPL[4]*GPL[14])/
          (y*(x + y)) - ((4*x + 3*y)*z*GPL[6]*GPL[14])/(y*(x + y)) + 
         2*GPL[4]*GPL[6]*GPL[14] - 3*GPL[13]*GPL[14] - (8*Pi^2*GPL[15])/3 + 
         (2*z*GPL[2]*GPL[15])/y + 2*GPL[2]*GPL[3]*GPL[15] - 
         (Pi^2*GPL[17])/2 - GPL[14]*GPL[17] - Pi^2*GPL[22] + 
         ((4*x + 3*y)*z*GPL[3]*GPL[22])/(y*(x + y)) - 2*GPL[3]*GPL[4]*
          GPL[22] + 3*GPL[14]*GPL[22] + (Pi^2*GPL[23])/2 + GPL[14]*GPL[23] + 
         ((4*x^2 + 3*x*y + 4*y^2)*z*GPL[40])/(x*y*(x + y)) - GPL[3]*GPL[40] - 
         2*GPL[4]*GPL[40] + ((4*x - 3*y)*z*GPL[41])/(y*(x + y)) - 
         3*GPL[2]*GPL[41] - 7*GPL[6]*GPL[41] + (2*(x + y)*z*GPL[42])/(x*y) - 
         2*GPL[2]*GPL[42] + 2*GPL[3]*GPL[42] + GPL[3]*GPL[45] - 
         ((4*x + 3*y)*z*GPL[53])/(y*(x + y)) + GPL[3]*GPL[53] + 
         2*GPL[4]*GPL[53] - GPL[3]*GPL[55] + 5*GPL[87] - 3*GPL[88] - 
         8*GPL[89] - GPL[94] - 5*GPL[108] + GPL[110] - 
         (GPL[6]*(4*Pi^2*x*z + 3*Pi^2*y*z - 2*x*y*Zeta[3] - 2*y^2*Zeta[3]))/
          (2*y*(x + y)) - (GPL[3]*(-18*x*z - 2*Pi^2*x*z - 18*y*z - Pi^2*y*z + 
            22*x*y*Zeta[3] + 22*y^2*Zeta[3]))/(y*(x + y)) + 
         (GPL[2]*(72*x^2*z + 14*Pi^2*x^2*z + 96*x*y*z + 11*Pi^2*x*y*z + 
            24*y^2*z + 3*Pi^2*y^2*z - 78*x^2*y*Zeta[3] - 78*x*y^2*Zeta[3]))/
          (6*x*y*(x + y)) + (GPL[4]*(-36*x^2*z - 4*Pi^2*x^2*z - 48*x*y*z + 
            5*Pi^2*x*y*z - 12*y^2*z + 3*Pi^2*y^2*z + 66*x^2*y*Zeta[3] + 
            66*x*y^2*Zeta[3]))/(6*x*y*(x + y)) + 
         ((-31*Pi^4*x^2*y)/60 - (31*Pi^4*x*y^2)/60 + 36*x^2*z - 
           2*Pi^2*x^2*z + 44*x*y*z - Pi^2*x*y*z + 8*y^2*z + Pi^2*y^2*z - 
           46*x^2*z*Zeta[3] - 46*x*y*z*Zeta[3] - 2*y^2*z*Zeta[3])/
          (2*x*y*(x + y))), 
	
g[36] -> 
      -5/8 + ep*(z/y + GPL[2]/2 + GPL[3] - GPL[4]/4) + 
       ep^2*(((17*Pi^2*y)/24 - 3*z)/y - (z*GPL[2])/y - (3*z*GPL[3])/y - 
         GPL[2]*GPL[3] + (2*z*GPL[4])/y - GPL[3]*GPL[4] + (3*GPL[15])/2) + 
       ep^3*(-1/3*((2*Pi^2*x*y - 9*x*z - 3*y*z)*GPL[2])/(x*y) + 
         ((Pi^2*y + 36*z)*GPL[3])/(6*y) + ((4*x + 3*y)*z*GPL[2]*GPL[3])/
          (y*(x + y)) - ((11*Pi^2*x*y + 36*x*z + 12*y*z)*GPL[4])/(12*x*y) - 
         ((2*x + y)*z*GPL[2]*GPL[4])/(x*y) - (3*z*GPL[3]*GPL[4])/y + 
         GPL[2]*GPL[3]*GPL[4] + (Pi^2*GPL[6])/2 + ((2*x + y)*z*GPL[13])/
          (x*(x + y)) + GPL[3]*GPL[13] + ((5*x + 6*y)*z*GPL[14])/
          (y*(x + y)) + GPL[6]*GPL[14] + ((x + y)*z*GPL[15])/(x*y) - 
         GPL[2]*GPL[15] + GPL[3]*GPL[15] - GPL[3]*GPL[22] - GPL[40] - 
         3*GPL[42] + GPL[53] + (36*x^2*z - 5*Pi^2*x^2*z + 42*x*y*z + 
           Pi^2*x*y*z + 6*y^2*z + 3*Pi^2*y^2*z + 9*x^2*y*Zeta[3] + 
           9*x*y^2*Zeta[3])/(6*x*y*(x + y))) + 
       ep^4*(-1/6*((18*x^2 - 14*Pi^2*x^2 + 6*x*y - 8*Pi^2*x*y - 12*y^2 + 
             3*Pi^2*y^2)*z*GPL[2])/(x*y*(x + y)) - 
         ((Pi^2*y + 36*z)*GPL[2]*GPL[3])/(6*y) + ((Pi^2*x - z)*GPL[2]*GPL[4])/
          x - (Pi^2*GPL[3]*GPL[4])/6 + ((2*x + 3*y)*z*GPL[2]*GPL[3]*GPL[4])/
          (y*(x + y)) - (Pi^2*GPL[4]*GPL[6])/2 + ((Pi^2*x - 2*z)*GPL[13])/
          (2*x) - ((4*x + 3*y)*z*GPL[3]*GPL[13])/(y*(x + y)) + 
         ((x + 2*y)*z*GPL[4]*GPL[13])/(x*(x + y)) - GPL[3]*GPL[4]*GPL[13] - 
         (6*z*GPL[14])/y - (6*z*GPL[2]*GPL[14])/y + (x*z*GPL[4]*GPL[14])/
          (y*(x + y)) - ((4*x + 3*y)*z*GPL[6]*GPL[14])/(y*(x + y)) - 
         GPL[4]*GPL[6]*GPL[14] + ((Pi^2*x*y + 6*x*z + 3*y*z)*GPL[15])/(x*y) + 
         (2*z*GPL[2]*GPL[15])/y + (3*z*GPL[3]*GPL[15])/y - 
         GPL[2]*GPL[3]*GPL[15] - (Pi^2*GPL[17])/2 - GPL[14]*GPL[17] - 
         (Pi^2*GPL[22])/2 + ((4*x + 3*y)*z*GPL[3]*GPL[22])/(y*(x + y)) + 
         GPL[3]*GPL[4]*GPL[22] + (Pi^2*GPL[23])/2 + GPL[14]*GPL[23] + 
         (2*(2*x^2 - x*y - 2*y^2)*z*GPL[40])/(x*y*(x + y)) - GPL[3]*GPL[40] + 
         GPL[4]*GPL[40] - ((5*x + 6*y)*z*GPL[41])/(y*(x + y)) - 
         GPL[6]*GPL[41] - ((7*x + 2*y)*z*GPL[42])/(x*y) + 3*GPL[2]*GPL[42] - 
         GPL[3]*GPL[42] + GPL[3]*GPL[45] - ((4*x + 3*y)*z*GPL[53])/
          (y*(x + y)) + GPL[3]*GPL[53] - GPL[4]*GPL[53] - GPL[3]*GPL[55] + 
         2*GPL[87] + 4*GPL[89] - GPL[94] - 2*GPL[108] + GPL[110] + 
         (GPL[3]*(-12*z + 5*Pi^2*z + 4*y*Zeta[3]))/(2*y) - 
         (GPL[6]*(4*Pi^2*x*z + 3*Pi^2*y*z - 2*x*y*Zeta[3] - 2*y^2*Zeta[3]))/
          (2*y*(x + y)) - (GPL[4]*(18*x^2*z + 19*Pi^2*x^2*z + 42*x*y*z + 
            25*Pi^2*x*y*z + 24*y^2*z + 3*Pi^2*y^2*z + 30*x^2*y*Zeta[3] + 
            30*x*y^2*Zeta[3]))/(6*x*y*(x + y)) + 
         ((77*Pi^4*x^2*y)/360 + (77*Pi^4*x*y^2)/360 - 3*x^2*z + 
           4*Pi^2*x^2*z + 2*x*y*z + 5*Pi^2*x*y*z + 5*y^2*z + Pi^2*y^2*z - 
           20*x^2*z*Zeta[3] - 18*x*y*z*Zeta[3] + y^2*z*Zeta[3])/
          (x*y*(x + y))), 

g[37] -> -1 + ep*((3*z)/(2*y) + (3*GPL[2])/2 + 
         (3*GPL[3])/2 - GPL[4]) + ep^2*(((5*Pi^2*y)/3 - 3*z)/(2*y) - 
         (3*z*GPL[2])/y - (3*z*GPL[3])/(2*y) - 3*GPL[2]*GPL[3] + 
         (3*z*GPL[4])/(2*y) + (3*GPL[2]*GPL[4])/2 - (3*GPL[13])/2 + 
         GPL[15]/2) + ep^3*((-3*(3*Pi^2*y - 4*z)*GPL[2])/(4*y) + 
         (3*(2*x + y)*z*GPL[2]*GPL[3])/(y*(x + y)) + (7*Pi^2*GPL[4])/12 - 
         (3*z*GPL[2]*GPL[4])/y + (3*Pi^2*GPL[6])/2 + (3*(x + 2*y)*z*GPL[13])/
          (y*(x + y)) + 6*GPL[3]*GPL[13] - (3*GPL[4]*GPL[13])/2 - 
         (3*x*z*GPL[14])/(y*(x + y)) + 3*GPL[6]*GPL[14] - 
         (3*GPL[2]*GPL[15])/2 - 3*GPL[3]*GPL[22] - (3*GPL[40])/2 + 
         GPL[42]/2 + 3*GPL[53] - (7*Pi^2*x*z + Pi^2*y*z - 34*x*y*Zeta[3] - 
           34*y^2*Zeta[3])/(4*y*(x + y))) + 
       ep^4*(-1/4*((Pi^2*x*y + 12*x*z + 12*y*z)*GPL[2]*GPL[4])/(x*y) - 
         (Pi^2*GPL[3]*GPL[6])/2 + ((19*Pi^2*x*y - 12*x*z + 12*y*z)*GPL[13])/
          (4*x*y) - (6*(2*x + y)*z*GPL[3]*GPL[13])/(y*(x + y)) + 
         (3*z*GPL[4]*GPL[13])/y - (3*(2*x + y)*z*GPL[6]*GPL[14])/
          (y*(x + y)) - ((11*Pi^2*x*y - 36*x*z - 36*y*z)*GPL[15])/(12*x*y) + 
         (3*z*GPL[2]*GPL[15])/y + (3*GPL[13]*GPL[15])/2 - 3*Pi^2*GPL[17] - 
         6*GPL[14]*GPL[17] - (5*Pi^2*GPL[22])/2 + 
         (3*(2*x + y)*z*GPL[3]*GPL[22])/(y*(x + y)) + (3*Pi^2*GPL[23])/2 + 
         3*GPL[14]*GPL[23] - (3*(-x + 3*y)*z*GPL[40])/(y*(x + y)) - 
         12*GPL[3]*GPL[40] + (3*GPL[4]*GPL[40])/2 + (6*x*z*GPL[41])/
          (y*(x + y)) - 6*GPL[6]*GPL[41] - (3*z*GPL[42])/y + 
         (3*GPL[2]*GPL[42])/2 + 6*GPL[3]*GPL[45] - (3*(2*x + y)*z*GPL[53])/
          (y*(x + y)) + 6*GPL[3]*GPL[53] - 3*GPL[3]*GPL[55] + 
         (27*GPL[87])/2 - (5*GPL[89])/2 - 6*GPL[94] - 12*GPL[108] + 
         3*GPL[110] - (GPL[4]*(6*x*z + 3*Pi^2*x*z + 12*y*z - 14*x*y*Zeta[3]))/
          (2*x*y) + (GPL[3]*(Pi^2*x*z - 18*x*y*Zeta[3] - 18*y^2*Zeta[3]))/
          (2*y*(x + y)) - (3*GPL[6]*(2*Pi^2*x*z + Pi^2*y*z - 2*x*y*Zeta[3] - 
            2*y^2*Zeta[3]))/(2*y*(x + y)) + 
         (GPL[2]*(6*x^2*z + 9*Pi^2*x^2*z + 18*x*y*z + 4*Pi^2*x*y*z + 
            12*y^2*z - 30*x^2*y*Zeta[3] - 30*x*y^2*Zeta[3]))/
          (2*x*y*(x + y)) + ((169*Pi^4*x^2*y)/360 + (169*Pi^4*x*y^2)/360 + 
           6*x^2*z + 3*Pi^2*x^2*z + 24*x*y*z + 6*Pi^2*x*y*z + 18*y^2*z + 
           3*Pi^2*y^2*z - 27*x^2*z*Zeta[3] - 21*x*y*z*Zeta[3])/
          (2*x*y*(x + y))), 

g[38] -> 
      1/2 + ep*(-1/2*z/y + GPL[1] - GPL[2] - GPL[3]/2 + GPL[4]/2) + 
       ep^2*(((-7*Pi^2*y)/6 + z)/(2*y) - (2*z*GPL[1])/y + (2*z*GPL[2])/y + 
         ((1 + y)*z*GPL[3])/(2*(-1 + y)*y) - 2*GPL[1]*GPL[3] + 
         2*GPL[2]*GPL[3] - (z*GPL[4])/(2*y) + GPL[1]*GPL[4] - GPL[2]*GPL[4] - 
         2*GPL[8] - GPL[9] + 2*GPL[12] + GPL[13] - GPL[14] + GPL[19]) + 
       ep^3*(-1/2*((Pi^2*y - 4*z)*GPL[1])/y + ((3*Pi^2*y - 4*z)*GPL[2])/
          (2*y) + (Pi^2*GPL[3])/6 + (2*(2*x + y)*z*GPL[1]*GPL[3])/
          (y*(x + y)) - (2*(2*x + y)*z*GPL[2]*GPL[3])/(y*(x + y)) - 
         ((Pi^2*y - 2*z + 2*y*z)*GPL[4])/(2*y) - (2*z*GPL[1]*GPL[4])/y + 
         (2*z*GPL[2]*GPL[4])/y + (Pi^2*GPL[5])/6 - Pi^2*GPL[6] + 
         (4*z*GPL[8])/y + 4*GPL[3]*GPL[8] - 2*GPL[4]*GPL[8] + 
         (2*z*GPL[9])/y + 2*GPL[3]*GPL[9] - GPL[4]*GPL[9] - 
         (2*(2*x + y)*z*GPL[12])/(y*(x + y)) - 2*GPL[3]*GPL[12] + 
         2*GPL[4]*GPL[12] - (2*(x + 2*y)*z*GPL[13])/(y*(x + y)) - 
         4*GPL[3]*GPL[13] + GPL[4]*GPL[13] + ((-5*x - 3*y + 3*x*y + y^2)*z*
           GPL[14])/((-1 + y)*y*(x + y)) + 2*GPL[1]*GPL[14] - 
         2*GPL[6]*GPL[14] - (z*GPL[15])/y - GPL[1]*GPL[15] + GPL[2]*GPL[15] - 
         ((-2*x + 3*x*y + y^2)*z*GPL[19])/((-1 + y)*y*(x + y)) - 
         2*GPL[1]*GPL[19] + 2*GPL[6]*GPL[19] - 2*GPL[3]*GPL[21] + 
         2*GPL[3]*GPL[22] + 4*GPL[29] + 2*GPL[30] - 4*GPL[31] + GPL[32] - 
         4*GPL[37] - 2*GPL[38] + 2*GPL[39] + GPL[40] + 2*GPL[41] - GPL[42] + 
         GPL[43] - 2*GPL[48] - GPL[49] + 2*GPL[52] - 2*GPL[53] + 
         (12*x*z - 15*Pi^2*x*z + 12*y*z - 3*Pi^2*y*z - 36*x*y*z + 
           17*Pi^2*x*y*z - 36*y^2*z + 5*Pi^2*y^2*z + 24*x*y^2*z + 24*y^3*z + 
           54*x*y*Zeta[3] + 54*y^2*Zeta[3] - 54*x*y^2*Zeta[3] - 
           54*y^3*Zeta[3])/(12*(-1 + y)*y*(x + y))) + 
       ep^4*(-1/3*(Pi^2*GPL[1]*GPL[3]) - ((Pi^2*x*y + 12*x*z + 12*y*z)*GPL[1]*
           GPL[4])/(6*x*y) + ((Pi^2*x*y + 12*x*z + 12*y*z)*GPL[2]*GPL[4])/
          (6*x*y) - (Pi^2*GPL[1]*GPL[5])/3 + (Pi^2*GPL[3]*GPL[6])/3 + 
         (Pi^2*GPL[5]*GPL[6])/3 + ((Pi^2*y - 4*z)*GPL[8])/y - 
         (4*(2*x + y)*z*GPL[3]*GPL[8])/(y*(x + y)) + (4*z*GPL[4]*GPL[8])/y + 
         ((3*Pi^2*y - 4*z)*GPL[9])/(2*y) - (2*(2*x + y)*z*GPL[3]*GPL[9])/
          (y*(x + y)) + (2*z*GPL[4]*GPL[9])/y - Pi^2*GPL[10] + 
         ((Pi^2*x*y + 12*x*z + 6*y*z)*GPL[12])/(3*x*y) + 
         (2*(2*x + y)*z*GPL[3]*GPL[12])/(y*(x + y)) - (4*z*GPL[4]*GPL[12])/
          y - ((19*Pi^2*x*y - 12*x*z + 12*y*z)*GPL[13])/(6*x*y) + 
         (4*(2*x + y)*z*GPL[3]*GPL[13])/(y*(x + y)) - (2*z*GPL[4]*GPL[13])/
          y - (Pi^2*GPL[14])/3 - (2*(2*x + y)*z*GPL[1]*GPL[14])/(y*(x + y)) + 
         (2*(2*x + y)*z*GPL[6]*GPL[14])/(y*(x + y)) - 4*GPL[8]*GPL[14] - 
         2*GPL[10]*GPL[14] + 2*GPL[12]*GPL[14] + 
         ((5*Pi^2*x*y - 24*x*z - 12*y*z + 12*x*y*z)*GPL[15])/(6*x*y) + 
         (2*z*GPL[1]*GPL[15])/y - (2*z*GPL[2]*GPL[15])/y + 2*GPL[8]*GPL[15] + 
         GPL[9]*GPL[15] - 2*GPL[12]*GPL[15] - GPL[13]*GPL[15] + 
         (Pi^2*GPL[16])/6 + 2*Pi^2*GPL[17] + 4*GPL[14]*GPL[17] + 
         (Pi^2*GPL[19])/3 + (2*(2*x + y)*z*GPL[1]*GPL[19])/(y*(x + y)) - 
         (2*(2*x + y)*z*GPL[6]*GPL[19])/(y*(x + y)) + 4*GPL[8]*GPL[19] - 
         4*GPL[10]*GPL[19] - 2*GPL[12]*GPL[19] + 2*GPL[17]*GPL[19] - 
         (Pi^2*GPL[20])/6 - (4*Pi^2*GPL[21])/3 + 
         (2*(2*x + y)*z*GPL[3]*GPL[21])/(y*(x + y)) + 2*GPL[14]*GPL[21] - 
         2*GPL[19]*GPL[21] + (5*Pi^2*GPL[22])/3 - 
         (2*(2*x + y)*z*GPL[3]*GPL[22])/(y*(x + y)) - Pi^2*GPL[23] - 
         2*GPL[14]*GPL[23] + 2*GPL[19]*GPL[23] - (8*z*GPL[29])/y - 
         8*GPL[3]*GPL[29] + 4*GPL[4]*GPL[29] - (4*z*GPL[30])/y - 
         4*GPL[3]*GPL[30] + 2*GPL[4]*GPL[30] + (4*(2*x + y)*z*GPL[31])/
          (y*(x + y)) + 4*GPL[3]*GPL[31] - 4*GPL[4]*GPL[31] - 
         (2*(x + 2*y)*z*GPL[32])/(y*(x + y)) - 4*GPL[3]*GPL[32] + 
         GPL[4]*GPL[32] + 4*GPL[3]*GPL[33] + 2*GPL[3]*GPL[34] + 
         (4*(2*x + y)*z*GPL[37])/(y*(x + y)) + 4*GPL[3]*GPL[37] - 
         4*GPL[4]*GPL[37] + (2*(2*x + y)*z*GPL[38])/(y*(x + y)) + 
         2*GPL[3]*GPL[38] - 2*GPL[4]*GPL[38] - (4*x*z*GPL[39])/(y*(x + y)) - 
         2*GPL[3]*GPL[39] + 4*GPL[4]*GPL[39] + (2*(-x + 3*y)*z*GPL[40])/
          (y*(x + y)) + 8*GPL[3]*GPL[40] - GPL[4]*GPL[40] - 
         (2*(-5*x - 3*y + 3*x*y + y^2)*z*GPL[41])/((-1 + y)*y*(x + y)) - 
         4*GPL[1]*GPL[41] + 4*GPL[6]*GPL[41] + (4*z*GPL[42])/y + 
         GPL[1]*GPL[42] - GPL[2]*GPL[42] - ((-2*x + 3*x*y + y^2)*z*GPL[43])/
          ((-1 + y)*y*(x + y)) - 2*GPL[1]*GPL[43] + 2*GPL[6]*GPL[43] - 
         2*GPL[3]*GPL[44] - 4*GPL[3]*GPL[45] + (2*(-2*x + 3*x*y + y^2)*z*
           GPL[48])/((-1 + y)*y*(x + y)) + 4*GPL[1]*GPL[48] - 
         4*GPL[6]*GPL[48] + ((-2*x + 3*x*y + y^2)*z*GPL[49])/
          ((-1 + y)*y*(x + y)) + 2*GPL[1]*GPL[49] - 2*GPL[6]*GPL[49] + 
         4*GPL[3]*GPL[50] + 2*GPL[3]*GPL[51] - (2*(2*x + y)*z*GPL[52])/
          (y*(x + y)) - 2*GPL[3]*GPL[52] + (2*(2*x + y)*z*GPL[53])/
          (y*(x + y)) - 4*GPL[3]*GPL[53] - 2*GPL[3]*GPL[54] + 
         2*GPL[3]*GPL[55] - 8*GPL[66] - 4*GPL[67] + 8*GPL[68] - 2*GPL[69] + 
         8*GPL[70] + 4*GPL[71] - 4*GPL[72] + GPL[73] - 4*GPL[74] - 
         2*GPL[75] + 8*GPL[80] + 4*GPL[81] - 4*GPL[82] + 4*GPL[83] - 
         4*GPL[84] - 2*GPL[85] - 9*GPL[87] - 4*GPL[88] + 3*GPL[89] + 
         GPL[90] - 2*GPL[91] - GPL[92] + 2*GPL[93] + 4*GPL[94] + 4*GPL[99] - 
         GPL[100] + 2*GPL[101] + GPL[102] - 4*GPL[103] - 2*GPL[104] - 
         4*GPL[105] - 2*GPL[106] + 4*GPL[107] + 8*GPL[108] + 2*GPL[109] - 
         2*GPL[110] + (GPL[4]*(12*x*z + 4*Pi^2*x*z + 12*y*z - 9*x*y*z - 
            15*x*y*Zeta[3]))/(3*x*y) + (GPL[6]*(2*Pi^2*x*z + Pi^2*y*z - 
            2*x*y*Zeta[3] - 2*y^2*Zeta[3]))/(y*(x + y)) - 
         (GPL[2]*(6*x^2*z + 9*Pi^2*x^2*z + 18*x*y*z + 4*Pi^2*x*y*z + 
            12*y^2*z - 30*x^2*y*Zeta[3] - 30*x*y^2*Zeta[3]))/
          (3*x*y*(x + y)) + (GPL[1]*(6*x^2*z + 3*Pi^2*x^2*z + 18*x*y*z - 
            Pi^2*x*y*z + 12*y^2*z - 24*x^2*y*Zeta[3] - 24*x*y^2*Zeta[3]))/
          (3*x*y*(x + y)) - (GPL[3]*(-5*Pi^2*x*z - 3*Pi^2*y*z + 
            3*Pi^2*x*y*z + Pi^2*y^2*z + 24*x*y*Zeta[3] + 24*y^2*Zeta[3] - 
            24*x*y^2*Zeta[3] - 24*y^3*Zeta[3]))/(6*(-1 + y)*y*(x + y)) - 
         (GPL[5]*(-2*Pi^2*x*z + 3*Pi^2*x*y*z + Pi^2*y^2*z + 18*x*y*Zeta[3] + 
            18*y^2*Zeta[3] - 18*x*y^2*Zeta[3] - 18*y^3*Zeta[3]))/
          (6*(-1 + y)*y*(x + y)) - ((-23*Pi^4*x^2*y)/30 - 
           (23*Pi^4*x*y^2)/30 + (23*Pi^4*x^2*y^2)/30 + (23*Pi^4*x*y^3)/30 - 
           24*x^2*z - 8*Pi^2*x^2*z - 60*x*y*z - 14*Pi^2*x*y*z + 42*x^2*y*z + 
           8*Pi^2*x^2*y*z - 36*y^2*z - 6*Pi^2*y^2*z + 78*x*y^2*z + 
           14*Pi^2*x*y^2*z - 18*x^2*y^2*z + 36*y^3*z + 6*Pi^2*y^3*z - 
           18*x*y^3*z + 33*x^2*z*Zeta[3] + 21*x*y*z*Zeta[3] - 
           51*x^2*y*z*Zeta[3] - 39*x*y^2*z*Zeta[3])/(6*x*(-1 + y)*y*
           (x + y))), 

g[39] -> ep^2*(z - (z*GPL[3])/(-1 + y) - z*GPL[4] - 
         GPL[19]) + ep^3*((-12*z - 2*Pi^2*z + 12*y*z + Pi^2*y*z)/
          (6*(-1 + y)) - ((1 + x)*z*GPL[1])/x + ((1 + x)*z*GPL[1]*GPL[3])/
          ((-1 + y)*(x + y)) - 2*z*GPL[4] + ((1 + x)*z*GPL[1]*GPL[4])/x - 
         (Pi^2*GPL[5])/6 - (y*z*GPL[12])/(x*(x + y)) + GPL[3]*GPL[12] + 
         (2*z*GPL[14])/(-1 + y) + 2*z*GPL[15] + ((-1 + x + 2*y)*z*GPL[19])/
          ((-1 + y)*(x + y)) + GPL[6]*GPL[19] - GPL[3]*GPL[21] - GPL[39] - 
         GPL[43] + 2*GPL[48] + GPL[49] + GPL[52]) + 
       ep^4*(-1/6*((1 + x)*(-12*x - 2*Pi^2*x - 12*y - Pi^2*y + 12*x*y + 
             Pi^2*x*y + 12*y^2 + Pi^2*y^2)*z*GPL[1])/(x*(-1 + y)*(x + y)) - 
         (Pi^2*z*GPL[3])/(3*(-1 + y)) - (4 + Pi^2)*z*GPL[4] + 
         (2*(1 + x)*z*GPL[1]*GPL[4])/x + (Pi^2*GPL[5]*GPL[6])/6 + 
         (4*(1 + x)*z*GPL[8])/x - (4*(1 + x)*z*GPL[3]*GPL[8])/
          ((-1 + y)*(x + y)) - (4*(1 + x)*z*GPL[4]*GPL[8])/x + 
         ((Pi^2*x - 18*z - 18*x*z)*GPL[12])/(6*x) - (2*z*GPL[3]*GPL[12])/
          (x + y) + (3*(1 + x)*z*GPL[4]*GPL[12])/x - 
         (2*(1 + x)*z*GPL[1]*GPL[14])/((-1 + y)*(x + y)) - 
         2*GPL[12]*GPL[14] + 4*z*GPL[15] - (2*(1 + x)*z*GPL[1]*GPL[15])/x - 
         (Pi^2*GPL[16])/6 - (Pi^2*GPL[19])/3 + (2*(1 + x)*z*GPL[1]*GPL[19])/
          ((-1 + y)*(x + y)) - ((1 + 3*x + 2*y)*z*GPL[6]*GPL[19])/
          ((-1 + y)*(x + y)) + 2*GPL[12]*GPL[19] - 2*GPL[17]*GPL[19] + 
         (Pi^2*GPL[20])/6 - (Pi^2*GPL[21])/6 + ((1 + 3*x + 2*y)*z*GPL[3]*
           GPL[21])/((-1 + y)*(x + y)) + 2*GPL[14]*GPL[21] - 
         2*GPL[19]*GPL[21] + GPL[19]*GPL[23] + (3*(1 + x)*y*(-1 + x + y)*z*
           GPL[31])/(x*(-1 + y)*(x + y)) + (4*y*z*GPL[37])/(x*(x + y)) - 
         4*GPL[3]*GPL[37] - ((x + 3*x^2 + 4*y + 3*x*y)*z*GPL[39])/
          (x*(x + y)) + GPL[3]*GPL[39] - (4*z*GPL[41])/(-1 + y) - 
         4*z*GPL[42] + ((-1 + x + 2*y)*z*GPL[43])/((-1 + y)*(x + y)) + 
         GPL[6]*GPL[43] + 2*GPL[3]*GPL[44] - (2*(-1 + x + 2*y)*z*GPL[48])/
          ((-1 + y)*(x + y)) - 2*GPL[6]*GPL[48] - ((-1 + x + 2*y)*z*GPL[49])/
          ((-1 + y)*(x + y)) - GPL[6]*GPL[49] + 4*GPL[3]*GPL[50] - 
         ((1 + 3*x + 2*y)*z*GPL[52])/((-1 + y)*(x + y)) - 2*GPL[3]*GPL[52] - 
         GPL[3]*GPL[54] + 3*GPL[82] + 4*GPL[84] - 2*GPL[86] - GPL[90] + 
         2*GPL[91] + GPL[92] - 2*GPL[93] - 4*GPL[99] + GPL[100] - 
         2*GPL[101] - GPL[102] - 3*GPL[103] - 4*GPL[105] + 3*GPL[107] + 
         GPL[109] + (GPL[5]*(-(Pi^2*z) + Pi^2*x*z + 2*Pi^2*y*z + 
            18*x*Zeta[3] + 18*y*Zeta[3] - 18*x*y*Zeta[3] - 18*y^2*Zeta[3]))/
          (6*(-1 + y)*(x + y)) + (-4*z - Pi^2*z + 4*y*z + Pi^2*y*z - 
           8*z*Zeta[3] + 5*y*z*Zeta[3])/(-1 + y)), 
     
g[40] -> -1/8 + ep*(z/(2*y) + GPL[1]/2 + GPL[3]/2 - GPL[4]/4) + 
       ep^2*(-((-1/24*(Pi^2*y) + z)/y) - (2*z*GPL[1])/y - 
         ((-2 + y)*z*GPL[3])/((-1 + y)*y) - 2*GPL[1]*GPL[3] + (z*GPL[4])/y + 
         GPL[1]*GPL[4] - 2*GPL[8] + (3*GPL[12])/2 - GPL[14] + GPL[15]/2 + 
         GPL[19]) + ep^3*(-1/6*((Pi^2*y - 24*z)*GPL[1])/y + (Pi^2*GPL[3])/6 + 
         ((-8*x - 5*y + 7*x*y + 4*y^2)*z*GPL[1]*GPL[3])/
          ((-1 + y)*y*(x + y)) - ((Pi^2*y - 8*z + 8*y*z)*GPL[4])/(4*y) - 
         (4*z*GPL[1]*GPL[4])/y + (Pi^2*GPL[5])/6 + (8*z*GPL[8])/y + 
         8*GPL[3]*GPL[8] - 4*GPL[4]*GPL[8] - (3*(2*x + y)*z*GPL[12])/
          (y*(x + y)) - 3*GPL[3]*GPL[12] + 3*GPL[4]*GPL[12] + 
         (2*(-2 + y)*z*GPL[14])/((-1 + y)*y) + 4*GPL[1]*GPL[14] - 
         (2*z*GPL[15])/y - 2*GPL[1]*GPL[15] - ((-4*x - y + 5*x*y + 2*y^2)*z*
           GPL[19])/((-1 + y)*y*(x + y)) - 4*GPL[1]*GPL[19] + 
         3*GPL[6]*GPL[19] - 3*GPL[3]*GPL[21] + 8*GPL[29] - 6*GPL[31] - 
         6*GPL[37] + (3*GPL[39])/2 + 2*GPL[41] - GPL[42] + GPL[43] - 
         2*GPL[48] - GPL[49] + 3*GPL[52] + (12*z + Pi^2*z - 36*y*z + 
           24*y^2*z - 15*y*Zeta[3] + 15*y^2*Zeta[3])/(6*(-1 + y)*y)) + 
       ep^4*((-2*Pi^2*GPL[1]*GPL[3])/3 + ((Pi^2*x*y - 8*x*z - 6*y*z + 
            2*x*y*z)*GPL[1]*GPL[4])/(x*y) - (2*Pi^2*GPL[1]*GPL[5])/3 + 
         (Pi^2*GPL[5]*GPL[6])/2 + (2*(Pi^2*y - 24*z)*GPL[8])/(3*y) - 
         (4*(-8*x - 5*y + 7*x*y + 4*y^2)*z*GPL[3]*GPL[8])/
          ((-1 + y)*y*(x + y)) + (16*z*GPL[4]*GPL[8])/y + 
         (6*(2*x + y)*z*GPL[12])/(x*y) + (6*(2*x + y)*z*GPL[3]*GPL[12])/
          (y*(x + y)) - (12*z*GPL[4]*GPL[12])/y - (Pi^2*GPL[14])/3 - 
         (2*(-8*x - 5*y + 7*x*y + 4*y^2)*z*GPL[1]*GPL[14])/
          ((-1 + y)*y*(x + y)) - 16*GPL[8]*GPL[14] + 6*GPL[12]*GPL[14] + 
         ((Pi^2*y - 8*z + 8*y*z)*GPL[15])/(2*y) + (8*z*GPL[1]*GPL[15])/y + 
         8*GPL[8]*GPL[15] - 6*GPL[12]*GPL[15] + (Pi^2*GPL[16])/6 + 
         (Pi^2*GPL[19])/3 + (2*(-8*x - 5*y + 7*x*y + 4*y^2)*z*GPL[1]*GPL[19])/
          ((-1 + y)*y*(x + y)) - (3*(-4*x - 3*y + 3*x*y + 2*y^2)*z*GPL[6]*
           GPL[19])/((-1 + y)*y*(x + y)) + 16*GPL[8]*GPL[19] - 
         12*GPL[10]*GPL[19] - 6*GPL[12]*GPL[19] + 6*GPL[17]*GPL[19] - 
         (Pi^2*GPL[20])/6 - (Pi^2*GPL[21])/2 + 
         (3*(-4*x - 3*y + 3*x*y + 2*y^2)*z*GPL[3]*GPL[21])/
          ((-1 + y)*y*(x + y)) + 6*GPL[14]*GPL[21] - 6*GPL[19]*GPL[21] + 
         3*GPL[19]*GPL[23] - (32*z*GPL[29])/y - 32*GPL[3]*GPL[29] + 
         16*GPL[4]*GPL[29] + (3*(-8*x - 5*y + 7*x*y + 4*y^2)*z*GPL[31])/
          ((-1 + y)*y*(x + y)) + 12*GPL[3]*GPL[31] - 12*GPL[4]*GPL[31] + 
         12*GPL[3]*GPL[33] + (12*(2*x + y)*z*GPL[37])/(y*(x + y)) + 
         12*GPL[3]*GPL[37] - 12*GPL[4]*GPL[37] + (3*(-2*x + y)*z*GPL[39])/
          (y*(x + y)) - 3*GPL[3]*GPL[39] + 9*GPL[4]*GPL[39] - 
         (4*(-2 + y)*z*GPL[41])/((-1 + y)*y) - 8*GPL[1]*GPL[41] + 
         (4*z*GPL[42])/y + 4*GPL[1]*GPL[42] - ((-4*x - y + 5*x*y + 2*y^2)*z*
           GPL[43])/((-1 + y)*y*(x + y)) - 4*GPL[1]*GPL[43] + 
         3*GPL[6]*GPL[43] - 6*GPL[3]*GPL[44] + (2*(-4*x - y + 5*x*y + 2*y^2)*
           z*GPL[48])/((-1 + y)*y*(x + y)) + 8*GPL[1]*GPL[48] - 
         6*GPL[6]*GPL[48] + ((-4*x - y + 5*x*y + 2*y^2)*z*GPL[49])/
          ((-1 + y)*y*(x + y)) + 4*GPL[1]*GPL[49] - 3*GPL[6]*GPL[49] + 
         12*GPL[3]*GPL[50] - (3*(-4*x - 3*y + 3*x*y + 2*y^2)*z*GPL[52])/
          ((-1 + y)*y*(x + y)) - 6*GPL[3]*GPL[52] - 3*GPL[3]*GPL[54] - 
         32*GPL[66] + 24*GPL[68] + 24*GPL[70] - 6*GPL[72] - 12*GPL[74] + 
         24*GPL[80] - 9*GPL[82] - 6*GPL[84] - (9*GPL[86])/2 - 4*GPL[88] + 
         2*GPL[89] + GPL[90] - 2*GPL[91] - GPL[92] + 6*GPL[93] + 4*GPL[99] - 
         GPL[100] + 2*GPL[101] + GPL[102] - 9*GPL[103] - 12*GPL[105] + 
         9*GPL[107] + 3*GPL[109] + (GPL[4]*(4*z + Pi^2*z - 4*y*z - 
            3*y*Zeta[3]))/y - (GPL[3]*(-2*Pi^2*z + Pi^2*y*z - 6*y*Zeta[3] + 
            6*y^2*Zeta[3]))/(3*(-1 + y)*y) - 
         (GPL[5]*(-4*Pi^2*x*z - Pi^2*y*z + 5*Pi^2*x*y*z + 2*Pi^2*y^2*z + 
            18*x*y*Zeta[3] + 18*y^2*Zeta[3] - 18*x*y^2*Zeta[3] - 
            18*y^3*Zeta[3]))/(6*(-1 + y)*y*(x + y)) + 
         (GPL[1]*(-48*x^2*z - 4*Pi^2*x^2*z - 120*x*y*z - Pi^2*x*y*z + 
            72*x^2*y*z + 3*Pi^2*x^2*y*z - 72*y^2*z + 144*x*y^2*z - 
            24*x^2*y^2*z + 72*y^3*z - 24*x*y^3*z + 60*x^2*y*Zeta[3] + 
            60*x*y^2*Zeta[3] - 60*x^2*y^2*Zeta[3] - 60*x*y^3*Zeta[3]))/
          (6*x*(-1 + y)*y*(x + y)) + ((-2*Pi^4*y)/5 + (2*Pi^4*y^2)/5 + 12*z + 
           3*Pi^2*z - 12*y*z - 4*Pi^2*y*z + Pi^2*y^2*z + 30*z*Zeta[3] - 
           21*y*z*Zeta[3])/(3*(-1 + y)*y)), 
     
g[41] -> ep^3*(((Pi^2*x*y + Pi^2*y^2 + Pi^2*x*y^2 + 3*x*z + 3*y*z - 
            3*x*y*z)*GPL[1])/(3*y*(x + y + x*y)) + 
         ((Pi^2*x*y + Pi^2*y^2 + Pi^2*x*y^2 - 6*x*z - 6*y*z + 6*x*y*z)*
           GPL[2])/(6*y*(x + y + x*y)) - ((2*Pi^2*x*y + 2*Pi^2*y^2 + 
            2*Pi^2*x*y^2 - 3*x*z - 3*y*z + 3*x*y*z)*GPL[3])/
          (3*y*(x + y + x*y)) - ((x^2 + 2*x^3 + 2*x*y + 6*x^2*y + 4*x^3*y + 
            y^2 + 4*x*y^2 + 3*x^2*y^2)*z*GPL[1]*GPL[3])/
          ((x + y)*(x + y + x*y)^2) + ((x^2 + 2*x^3 + 2*x*y + 6*x^2*y + 
            4*x^3*y + y^2 + 4*x*y^2 + 3*x^2*y^2)*z*GPL[2]*GPL[3])/
          ((x + y)*(x + y + x*y)^2) + ((Pi^2 + 2*z)*GPL[4])/2 + 
         (2*x*z*GPL[1]*GPL[4])/(x + y + x*y) - (2*x*z*GPL[2]*GPL[4])/
          (x + y + x*y) + (2*x*z*GPL[3]*GPL[4])/(x + y + x*y) + 
         GPL[1]*GPL[3]*GPL[4] - GPL[2]*GPL[3]*GPL[4] + (Pi^2*GPL[6])/2 - 
         Pi^2*GPL[7] - (2*x*(1 + x)*y*z*GPL[8])/(x + y + x*y)^2 + 
         GPL[4]*GPL[8] + (2*x*(1 + x)*y*z*GPL[9])/(x + y + x*y)^2 - 
         GPL[4]*GPL[9] + ((x^2 + 2*x*y + 2*x^2*y + 2*x^3*y + y^2 + 2*x*y^2 + 
            x^2*y^2)*z*GPL[12])/((x + y)*(x + y + x*y)^2) + GPL[3]*GPL[12] - 
         GPL[4]*GPL[12] - ((x^2 + 2*x*y + 2*x^2*y + 2*x^3*y + y^2 + 2*x*y^2 + 
            x^2*y^2)*z*GPL[13])/((x + y)*(x + y + x*y)^2) - GPL[3]*GPL[13] + 
         GPL[4]*GPL[13] - ((x^2 + 4*x^3 + 2*x*y + 10*x^2*y + 6*x^3*y + y^2 + 
            6*x*y^2 + 5*x^2*y^2)*z*GPL[14])/((x + y)*(x + y + x*y)^2) - 
         GPL[1]*GPL[14] + 2*GPL[2]*GPL[14] + GPL[4]*GPL[14] + 
         GPL[6]*GPL[14] - 2*GPL[7]*GPL[14] + ((x + 4*x^2 + y + 3*x*y)*z*
           GPL[19])/((x + y)*(x + y + x*y)) + GPL[1]*GPL[19] - 
         GPL[6]*GPL[19] + GPL[3]*GPL[21] - GPL[3]*GPL[22] - 
         2*GPL[3]*GPL[25] + 2*GPL[3]*GPL[26] - GPL[31] + GPL[32] + 
         2*GPL[37] - 2*GPL[38] - 3*GPL[41] + GPL[43] - GPL[52] + GPL[53] - 
         2*GPL[58] + 2*GPL[59] + 2*GPL[60] - 2*GPL[61] - 
         (3*Pi^2*x^2*z + 12*x^3*z + 2*Pi^2*x^3*z + 6*Pi^2*x*y*z + 
           36*x^2*y*z + 10*Pi^2*x^2*y*z + 24*x^3*y*z + 8*Pi^2*x^3*y*z + 
           3*Pi^2*y^2*z + 36*x*y^2*z + 8*Pi^2*x*y^2*z + 48*x^2*y^2*z + 
           5*Pi^2*x^2*y^2*z + 12*x^3*y^2*z + 12*y^3*z + 24*x*y^3*z + 
           12*x^2*y^3*z + 6*x^3*Zeta[3] + 18*x^2*y*Zeta[3] + 
           12*x^3*y*Zeta[3] + 18*x*y^2*Zeta[3] + 24*x^2*y^2*Zeta[3] + 
           6*x^3*y^2*Zeta[3] + 6*y^3*Zeta[3] + 12*x*y^3*Zeta[3] + 
           6*x^2*y^3*Zeta[3])/(6*(x + y)*(x + y + x*y)^2)) + 
       ep^4*(((-9*x^3 - 27*x^2*y + 2*Pi^2*x^2*y - 12*x^3*y + 3*Pi^2*x^3*y - 
            27*x*y^2 + 4*Pi^2*x*y^2 - 12*x^2*y^2 + 6*Pi^2*x^2*y^2 + 
            9*x^3*y^2 + 7*Pi^2*x^3*y^2 - 9*y^3 + 2*Pi^2*y^3 + 12*x*y^3 + 
            3*Pi^2*x*y^3 + 33*x^2*y^3 + Pi^2*x^2*y^3 + 12*x^3*y^3 + 12*y^4 + 
            24*x*y^4 + 12*x^2*y^4)*z*GPL[3])/(3*y*(x + y)*(x + y + x*y)^2) - 
         ((Pi^2*x^2*y + 2*Pi^2*x*y^2 + 2*Pi^2*x^2*y^2 + Pi^2*y^3 + 
            2*Pi^2*x*y^3 + Pi^2*x^2*y^3 + 24*x^2*z + 60*x*y*z + 36*x^2*y*z + 
            36*y^2*z + 36*x*y^2*z)*GPL[1]*GPL[3])/(6*y*(x + y + x*y)^2) + 
         ((13*Pi^2*x^2*y + 26*Pi^2*x*y^2 + 26*Pi^2*x^2*y^2 + 13*Pi^2*y^3 + 
            26*Pi^2*x*y^3 + 13*Pi^2*x^2*y^3 + 24*x^2*z + 24*x*y*z + 
            36*x^2*y*z)*GPL[2]*GPL[3])/(6*y*(x + y + x*y)^2) - 
         ((Pi^2*x^2*y + Pi^2*x*y^2 + Pi^2*x^2*y^2 - 6*x^2*z - 18*x*y*z - 
            12*x^2*y*z - 12*y^2*z - 12*x*y^2*z)*GPL[1]*GPL[4])/
          (3*x*y*(x + y + x*y)) - ((7*Pi^2*x^2*y + 7*Pi^2*x*y^2 + 
            7*Pi^2*x^2*y^2 + 12*x^2*z + 18*x*y*z + 24*x^2*y*z + 6*y^2*z + 
            6*x*y^2*z)*GPL[2]*GPL[4])/(6*x*y*(x + y + x*y)) + 
         ((2*Pi^2*x*y + 2*Pi^2*y^2 + 2*Pi^2*x*y^2 + 3*x*z + 3*y*z + 3*x*y*z - 
            6*y^2*z - 6*x*y^2*z)*GPL[3]*GPL[4])/(3*y*(x + y + x*y)) - 
         (2*(-x + x^2 - y + x*y + 2*x^2*y)*z*GPL[1]*GPL[3]*GPL[4])/
          (x + y + x*y)^2 + ((x^2 + 2*x^3 + 2*x*y + 4*x^2*y + 4*x^3*y + y^2 + 
            2*x*y^2 + x^2*y^2)*z*GPL[2]*GPL[3]*GPL[4])/
          ((x + y)*(x + y + x*y)^2) + (Pi^2*(x + 4*x^2 + y + 3*x*y)*z*GPL[5])/
          (3*(x + y)*(x + y + x*y)) + (Pi^2*GPL[1]*GPL[5])/3 - 
         2*Pi^2*GPL[3]*GPL[6] + (3*Pi^2*GPL[4]*GPL[6])/2 - 
         (Pi^2*GPL[5]*GPL[6])/3 - ((Pi^2*x^2*y + 2*Pi^2*x*y^2 + 
            2*Pi^2*x^2*y^2 + Pi^2*y^3 + 2*Pi^2*x*y^3 + Pi^2*x^2*y^3 + 
            6*x^2*z + 16*x*y*z + 10*y^2*z - 10*x^2*y^2*z)*GPL[8])/
          (2*y*(x + y + x*y)^2) + (3*(x^2 + 2*x^3 + 2*x*y + 6*x^2*y + 
            4*x^3*y + y^2 + 4*x*y^2 + 3*x^2*y^2)*z*GPL[3]*GPL[8])/
          ((x + y)*(x + y + x*y)^2) - (2*(-x + 3*x^2 - y + 3*x*y + 4*x^2*y)*z*
           GPL[4]*GPL[8])/(x + y + x*y)^2 - 3*GPL[3]*GPL[4]*GPL[8] - 
         ((Pi^2*x^2 + 2*Pi^2*x*y + 2*Pi^2*x^2*y + Pi^2*y^2 + 2*Pi^2*x*y^2 + 
            Pi^2*x^2*y^2 - 12*x*z - 12*y*z + 12*x^2*y*z)*GPL[9])/
          (6*(x + y + x*y)^2) + (2*(-x - y + x^2*y)*z*GPL[4]*GPL[9])/
          (x + y + x*y)^2 + ((Pi^2*x^3*y + 2*Pi^2*x^2*y^2 + 2*Pi^2*x^3*y^2 + 
            Pi^2*x*y^3 + 2*Pi^2*x^2*y^3 + Pi^2*x^3*y^3 + 18*x^3*z + 
            24*x^2*y*z - 18*x*y^2*z - 48*x^2*y^2*z - 30*x^3*y^2*z - 
            24*y^3*z - 48*x*y^3*z - 24*x^2*y^3*z)*GPL[12])/
          (6*x*y*(x + y + x*y)^2) - (2*(x^2 - x^3 + 2*x*y + 2*x^2*y + 
            4*x^3*y + y^2 + 3*x*y^2 + 2*x^2*y^2)*z*GPL[3]*GPL[12])/
          ((x + y)*(x + y + x*y)^2) + (2*(-x + 3*x^2 - y + 3*x*y + 4*x^2*y)*z*
           GPL[4]*GPL[12])/(x + y + x*y)^2 + 3*GPL[3]*GPL[4]*GPL[12] - 
         ((4*Pi^2*x^3 + 8*Pi^2*x^2*y + 8*Pi^2*x^3*y + 4*Pi^2*x*y^2 + 
            8*Pi^2*x^2*y^2 + 4*Pi^2*x^3*y^2 - 15*x^2*z - 18*x*y*z - 
            24*x^2*y*z - 6*x^3*y*z - 3*y^2*z - 6*x*y^2*z - 3*x^2*y^2*z)*
           GPL[13])/(3*x*(x + y + x*y)^2) - 
         ((x^2 + 2*x^3 + 2*x*y + 8*x^2*y + 4*x^3*y + y^2 + 6*x*y^2 + 
            5*x^2*y^2)*z*GPL[3]*GPL[13])/((x + y)*(x + y + x*y)^2) - 
         ((x^2 + 2*x*y + 2*x^3*y + y^2 - x^2*y^2)*z*GPL[4]*GPL[13])/
          ((x + y)*(x + y + x*y)^2) + 3*GPL[3]*GPL[4]*GPL[13] - 
         ((3*Pi^2*x^2*y + 6*Pi^2*x*y^2 + 6*Pi^2*x^2*y^2 + 3*Pi^2*y^3 + 
            6*Pi^2*x*y^3 + 3*Pi^2*x^2*y^3 + 14*x^2*z + 20*x*y*z + 
            16*x^2*y*z + 6*y^2*z - 6*x^2*y^2*z - 4*y^3*z - 8*x*y^3*z - 
            4*x^2*y^3*z)*GPL[14])/(2*y*(x + y + x*y)^2) + 
         (2*x*(3*x^2 + 8*x*y + 6*x^2*y + 5*y^2 + 5*x*y^2)*z*GPL[1]*GPL[14])/
          ((x + y)*(x + y + x*y)^2) - (2*(x^2 + 2*x^3 + 2*x*y + 4*x^2*y + 
            4*x^3*y + y^2 + 2*x*y^2 + x^2*y^2)*z*GPL[2]*GPL[14])/
          ((x + y)*(x + y + x*y)^2) - ((x^2 + 4*x^3 + 2*x*y + 8*x^2*y + 
            6*x^3*y + y^2 + 4*x*y^2 + 3*x^2*y^2)*z*GPL[4]*GPL[14])/
          ((x + y)*(x + y + x*y)^2) - GPL[1]*GPL[4]*GPL[14] - 
         2*GPL[2]*GPL[4]*GPL[14] - ((-x^2 - 2*x^3 - 2*x*y + 4*x^2*y + 
            8*x^3*y - y^2 + 6*x*y^2 + 7*x^2*y^2)*z*GPL[6]*GPL[14])/
          ((x + y)*(x + y + x*y)^2) + 3*GPL[4]*GPL[6]*GPL[14] + 
         (2*(-x - y + x*y)*(x + 2*x^2 + y + x*y)*z*GPL[7]*GPL[14])/
          ((x + y)*(x + y + x*y)^2) + 3*GPL[8]*GPL[14] - 5*GPL[12]*GPL[14] - 
         6*GPL[13]*GPL[14] - ((Pi^2*x*y - 2*x*z - 2*y*z)*GPL[15])/(2*x*y) - 
         (2*x*z*GPL[1]*GPL[15])/(x + y + x*y) + (2*x*z*GPL[2]*GPL[15])/
          (x + y + x*y) - (2*x*z*GPL[3]*GPL[15])/(x + y + x*y) - 
         GPL[1]*GPL[3]*GPL[15] + GPL[2]*GPL[3]*GPL[15] - GPL[8]*GPL[15] + 
         GPL[9]*GPL[15] + GPL[12]*GPL[15] - GPL[13]*GPL[15] - 
         GPL[14]*GPL[15] + (Pi^2*GPL[16])/3 + (7*Pi^2*GPL[17])/2 + 
         7*GPL[14]*GPL[17] - Pi^2*GPL[18] - 2*GPL[14]*GPL[18] - 
         (2*(-1 + y)*z*GPL[19])/y - ((-x^2 + 4*x^3 - 2*x*y + 10*x^2*y + 
            8*x^3*y - y^2 + 6*x*y^2 + 7*x^2*y^2)*z*GPL[1]*GPL[19])/
          ((x + y)*(x + y + x*y)^2) + ((-x^2 + 4*x^3 - 2*x*y + 10*x^2*y + 
            8*x^3*y - y^2 + 6*x*y^2 + 7*x^2*y^2)*z*GPL[6]*GPL[19])/
          ((x + y)*(x + y + x*y)^2) - 3*GPL[8]*GPL[19] + 3*GPL[10]*GPL[19] + 
         4*GPL[12]*GPL[19] - 4*GPL[17]*GPL[19] + (Pi^2*GPL[21])/3 - 
         ((-x^2 + 4*x^3 - 2*x*y + 10*x^2*y + 8*x^3*y - y^2 + 6*x*y^2 + 
            7*x^2*y^2)*z*GPL[3]*GPL[21])/((x + y)*(x + y + x*y)^2) - 
         2*GPL[14]*GPL[21] + GPL[19]*GPL[21] - (Pi^2*GPL[22])/2 + 
         ((-x^2 - 2*x^3 - 2*x*y + 4*x^2*y + 8*x^3*y - y^2 + 6*x*y^2 + 
            7*x^2*y^2)*z*GPL[3]*GPL[22])/((x + y)*(x + y + x*y)^2) - 
         3*GPL[3]*GPL[4]*GPL[22] + 6*GPL[14]*GPL[22] + (Pi^2*GPL[23])/2 + 
         GPL[14]*GPL[23] - GPL[19]*GPL[23] - Pi^2*GPL[24] - 
         2*GPL[14]*GPL[24] + (2*(-x - y + x*y)*(x + 2*x^2 + y + x*y)*z*GPL[3]*
           GPL[25])/((x + y)*(x + y + x*y)^2) + 4*GPL[14]*GPL[25] - 
         2*GPL[19]*GPL[25] + 2*Pi^2*GPL[26] - 
         (2*(-x - y + x*y)*(x + 2*x^2 + y + x*y)*z*GPL[3]*GPL[26])/
          ((x + y)*(x + y + x*y)^2) - 4*Pi^2*GPL[27] - 8*GPL[14]*GPL[27] + 
         2*GPL[19]*GPL[27] + 2*Pi^2*GPL[28] + 4*GPL[14]*GPL[28] + 
         (10*x*(1 + x)*y*z*GPL[29])/(x + y + x*y)^2 - 5*GPL[4]*GPL[29] - 
         (4*x*(1 + x)*y*z*GPL[30])/(x + y + x*y)^2 + 2*GPL[4]*GPL[30] - 
         ((5*x^2 + 10*x*y + 8*x^2*y + 6*x^3*y + 5*y^2 + 8*x*y^2 + 3*x^2*y^2)*
           z*GPL[31])/((x + y)*(x + y + x*y)^2) + 3*GPL[3]*GPL[31] + 
         5*GPL[4]*GPL[31] - (2*(-x - y + 2*x*y + 3*x^2*y)*z*GPL[32])/
          (x + y + x*y)^2 + GPL[4]*GPL[32] - 3*GPL[3]*GPL[33] - 
         ((3*x^2 - 4*x^3 + 6*x*y + 6*x^2*y + 14*x^3*y + 3*y^2 + 10*x*y^2 + 
            7*x^2*y^2)*z*GPL[37])/((x + y)*(x + y + x*y)^2) - 
         3*GPL[3]*GPL[37] + 5*GPL[4]*GPL[37] + 
         (4*x*(-x^2 + 2*x^2*y + y^2 + x*y^2)*z*GPL[38])/
          ((x + y)*(x + y + x*y)^2) - 2*GPL[4]*GPL[38] + 
         ((5*x^2 - 8*x^3 + 10*x*y - 6*x^2*y + 2*x^3*y + 5*y^2 + 2*x*y^2 - 
            3*x^2*y^2)*z*GPL[39])/((x + y)*(x + y + x*y)^2) + 
         GPL[3]*GPL[39] - 5*GPL[4]*GPL[39] + 
         (2*(2*x^2 + x^3 + 4*x*y + 6*x^2*y + 5*x^3*y + 2*y^2 + 5*x*y^2 + 
            3*x^2*y^2)*z*GPL[40])/((x + y)*(x + y + x*y)^2) + 
         5*GPL[3]*GPL[40] - 4*GPL[4]*GPL[40] + 
         ((5*x^2 + 16*x^3 + 10*x*y + 36*x^2*y + 26*x^3*y + 5*y^2 + 20*x*y^2 + 
            15*x^2*y^2)*z*GPL[41])/((x + y)*(x + y + x*y)^2) + 
         3*GPL[1]*GPL[41] + 4*GPL[2]*GPL[41] + GPL[4]*GPL[41] - 
         11*GPL[6]*GPL[41] + 4*GPL[7]*GPL[41] + 
         ((x^2 + 4*x^3 + 2*x*y + 6*x^2*y + y^2 + 2*x*y^2 + x^2*y^2)*z*
           GPL[43])/((x + y)*(x + y + x*y)^2) + GPL[1]*GPL[43] + 
         GPL[6]*GPL[43] - 2*GPL[7]*GPL[43] + 4*GPL[3]*GPL[44] - 
         7*GPL[3]*GPL[45] - 2*GPL[3]*GPL[46] + 2*GPL[3]*GPL[47] - 
         (2*(x + 4*x^2 + y + 3*x*y)*z*GPL[48])/((x + y)*(x + y + x*y)) - 
         2*GPL[1]*GPL[48] + 2*GPL[6]*GPL[48] - (2*(x + 4*x^2 + y + 3*x*y)*z*
           GPL[49])/((x + y)*(x + y + x*y)) - 2*GPL[1]*GPL[49] + 
         2*GPL[6]*GPL[49] - 3*GPL[3]*GPL[50] + 
         ((-x^2 + 4*x^3 - 2*x*y + 10*x^2*y + 8*x^3*y - y^2 + 6*x*y^2 + 
            7*x^2*y^2)*z*GPL[52])/((x + y)*(x + y + x*y)^2) + 
         4*GPL[3]*GPL[52] - ((-x^2 - 2*x^3 - 2*x*y + 4*x^2*y + 8*x^3*y - 
            y^2 + 6*x*y^2 + 7*x^2*y^2)*z*GPL[53])/((x + y)*(x + y + x*y)^2) - 
         GPL[3]*GPL[53] + 3*GPL[4]*GPL[53] + GPL[3]*GPL[54] - 
         GPL[3]*GPL[55] - 2*GPL[3]*GPL[56] + 2*GPL[3]*GPL[57] + 
         (2*(-x - y + x*y)*(x + 2*x^2 + y + x*y)*z*GPL[58])/
          ((x + y)*(x + y + x*y)^2) + 6*GPL[3]*GPL[58] - 
         (2*(-x - y + x*y)*(x + 2*x^2 + y + x*y)*z*GPL[59])/
          ((x + y)*(x + y + x*y)^2) - (2*(-x - y + x*y)*(x + 2*x^2 + y + x*y)*
           z*GPL[60])/((x + y)*(x + y + x*y)^2) - 8*GPL[3]*GPL[60] + 
         (2*(-x - y + x*y)*(x + 2*x^2 + y + x*y)*z*GPL[61])/
          ((x + y)*(x + y + x*y)^2) - 4*GPL[3]*GPL[61] - 2*GPL[3]*GPL[62] + 
         8*GPL[3]*GPL[63] + 4*GPL[3]*GPL[64] - 4*GPL[3]*GPL[65] + 5*GPL[68] - 
         2*GPL[69] + 5*GPL[70] - 2*GPL[71] - 9*GPL[72] - 3*GPL[73] + 
         3*GPL[74] - 10*GPL[80] + 4*GPL[81] + 6*GPL[83] + 2*GPL[84] - 
         2*GPL[85] + 4*GPL[86] - GPL[87] + GPL[88] + GPL[90] - 2*GPL[91] - 
         2*GPL[92] - 4*GPL[93] + 7*GPL[94] - 2*GPL[95] + 2*GPL[96] + 
         2*GPL[97] - 2*GPL[98] + 3*GPL[103] + 7*GPL[105] - 4*GPL[106] - 
         5*GPL[107] - 4*GPL[108] - GPL[109] + GPL[110] - 2*GPL[111] + 
         2*GPL[112] + 2*GPL[113] - 2*GPL[114] + 10*GPL[115] - 4*GPL[116] - 
         8*GPL[117] - 4*GPL[118] - 14*GPL[119] + 8*GPL[120] + 10*GPL[121] + 
         8*GPL[122] + 2*GPL[123] - 8*GPL[124] + 4*GPL[125] - 4*GPL[126] - 
         4*GPL[127] + 4*GPL[128] + (GPL[7]*(-(Pi^2*x^2*z) - 2*Pi^2*x^3*z - 
            2*Pi^2*x*y*z - 2*Pi^2*x^2*y*z + 2*Pi^2*x^3*y*z - Pi^2*y^2*z + 
            Pi^2*x^2*y^2*z - 4*x^3*Zeta[3] - 12*x^2*y*Zeta[3] - 
            8*x^3*y*Zeta[3] - 12*x*y^2*Zeta[3] - 16*x^2*y^2*Zeta[3] - 
            4*x^3*y^2*Zeta[3] - 4*y^3*Zeta[3] - 8*x*y^3*Zeta[3] - 
            4*x^2*y^3*Zeta[3]))/((x + y)*(x + y + x*y)^2) - 
         (GPL[6]*(-(Pi^2*x^2*z) - 2*Pi^2*x^3*z - 2*Pi^2*x*y*z + 
            4*Pi^2*x^2*y*z + 8*Pi^2*x^3*y*z - Pi^2*y^2*z + 6*Pi^2*x*y^2*z + 
            7*Pi^2*x^2*y^2*z + 2*x^3*Zeta[3] + 6*x^2*y*Zeta[3] + 
            4*x^3*y*Zeta[3] + 6*x*y^2*Zeta[3] + 8*x^2*y^2*Zeta[3] + 
            2*x^3*y^2*Zeta[3] + 2*y^3*Zeta[3] + 4*x*y^3*Zeta[3] + 
            2*x^2*y^3*Zeta[3]))/(2*(x + y)*(x + y + x*y)^2) - 
         (GPL[1]*(15*x^4*z + 69*x^3*y*z - Pi^2*x^3*y*z + 36*x^4*y*z + 
            Pi^2*x^4*y*z + 117*x^2*y^2*z - 2*Pi^2*x^2*y^2*z + 120*x^3*y^2*z + 
            2*Pi^2*x^3*y^2*z + 21*x^4*y^2*z + 3*Pi^2*x^4*y^2*z + 87*x*y^3*z - 
            Pi^2*x*y^3*z + 132*x^2*y^3*z + Pi^2*x^2*y^3*z + 45*x^3*y^3*z + 
            2*Pi^2*x^3*y^3*z + 24*y^4*z + 48*x*y^4*z + 24*x^2*y^4*z - 
            18*x^4*y*Zeta[3] - 54*x^3*y^2*Zeta[3] - 36*x^4*y^2*Zeta[3] - 
            54*x^2*y^3*Zeta[3] - 72*x^3*y^3*Zeta[3] - 18*x^4*y^3*Zeta[3] - 
            18*x*y^4*Zeta[3] - 36*x^2*y^4*Zeta[3] - 18*x^3*y^4*Zeta[3]))/
          (3*x*y*(x + y)*(x + y + x*y)^2) - 
         (GPL[4]*(12*x^4*z + 48*x^3*y*z + 3*Pi^2*x^3*y*z + 30*x^4*y*z + 
            10*Pi^2*x^4*y*z + 72*x^2*y^2*z + 6*Pi^2*x^2*y^2*z + 
            90*x^3*y^2*z + 20*Pi^2*x^3*y^2*z + 24*x^4*y^2*z + 
            16*Pi^2*x^4*y^2*z + 48*x*y^3*z + 3*Pi^2*x*y^3*z + 90*x^2*y^3*z + 
            10*Pi^2*x^2*y^3*z + 48*x^3*y^3*z + 7*Pi^2*x^3*y^3*z + 
            6*x^4*y^3*z + 12*y^4*z + 30*x*y^4*z + 24*x^2*y^4*z + 
            6*x^3*y^4*z - 18*x^4*y*Zeta[3] - 54*x^3*y^2*Zeta[3] - 
            36*x^4*y^2*Zeta[3] - 54*x^2*y^3*Zeta[3] - 72*x^3*y^3*Zeta[3] - 
            18*x^4*y^3*Zeta[3] - 18*x*y^4*Zeta[3] - 36*x^2*y^4*Zeta[3] - 
            18*x^3*y^4*Zeta[3]))/(6*x*y*(x + y)*(x + y + x*y)^2) + 
         (GPL[2]*(30*x^4*z + 102*x^3*y*z + 5*Pi^2*x^3*y*z + 72*x^4*y*z + 
            8*Pi^2*x^4*y*z + 126*x^2*y^2*z + 10*Pi^2*x^2*y^2*z + 
            168*x^3*y^2*z + 28*Pi^2*x^3*y^2*z + 42*x^4*y^2*z + 
            18*Pi^2*x^4*y^2*z + 66*x*y^3*z + 5*Pi^2*x*y^3*z + 120*x^2*y^3*z + 
            20*Pi^2*x^2*y^3*z + 54*x^3*y^3*z + 15*Pi^2*x^3*y^3*z + 12*y^4*z + 
            24*x*y^4*z + 12*x^2*y^4*z - 6*x^4*y*Zeta[3] - 
            18*x^3*y^2*Zeta[3] - 12*x^4*y^2*Zeta[3] - 18*x^2*y^3*Zeta[3] - 
            24*x^3*y^3*Zeta[3] - 6*x^4*y^3*Zeta[3] - 6*x*y^4*Zeta[3] - 
            12*x^2*y^4*Zeta[3] - 6*x^3*y^4*Zeta[3]))/(6*x*y*(x + y)*
           (x + y + x*y)^2) + ((-13*Pi^4*x^4*y)/5 - (39*Pi^4*x^3*y^2)/5 - 
           (26*Pi^4*x^4*y^2)/5 - (39*Pi^4*x^2*y^3)/5 - (52*Pi^4*x^3*y^3)/5 - 
           (13*Pi^4*x^4*y^3)/5 - (13*Pi^4*x*y^4)/5 - (26*Pi^4*x^2*y^4)/5 - 
           (13*Pi^4*x^3*y^4)/5 + 18*x^4*z - 7*Pi^2*x^4*z + 72*x^3*y*z - 
           6*Pi^2*x^3*y*z + 54*x^4*y*z - 2*Pi^2*x^4*y*z + 108*x^2*y^2*z + 
           12*Pi^2*x^2*y^2*z + 162*x^3*y^2*z + 22*Pi^2*x^3*y^2*z + 
           54*x^4*y^2*z + 13*Pi^2*x^4*y^2*z + 72*x*y^3*z + 14*Pi^2*x*y^3*z + 
           162*x^2*y^3*z + 32*Pi^2*x^2*y^3*z + 108*x^3*y^3*z + 
           20*Pi^2*x^3*y^3*z + 18*x^4*y^3*z + 2*Pi^2*x^4*y^3*z + 18*y^4*z + 
           3*Pi^2*y^4*z + 54*x*y^4*z + 8*Pi^2*x*y^4*z + 54*x^2*y^4*z + 
           7*Pi^2*x^2*y^4*z + 18*x^3*y^4*z + 2*Pi^2*x^3*y^4*z - 
           6*x^3*y*z*Zeta[3] + 60*x^4*y*z*Zeta[3] - 12*x^2*y^2*z*Zeta[3] + 
           96*x^3*y^2*z*Zeta[3] + 48*x^4*y^2*z*Zeta[3] - 6*x*y^3*z*Zeta[3] + 
           36*x^2*y^3*z*Zeta[3] + 42*x^3*y^3*z*Zeta[3])/(6*x*y*(x + y)*
           (x + y + x*y)^2)), 

g[42] -> 
      ep^2*(-z + (z*GPL[3])/(-1 + y) + z*GPL[4] + GPL[19]) + 
       ep^3*((-2*z + 2*y*z + Pi^2*y*z)/(2*(-1 + y)) - ((1 + x)*z*GPL[1])/x + 
         z*GPL[2] + 2*z*GPL[3] + ((1 + x)*z*GPL[1]*GPL[3])/
          ((-1 + y)*(x + y)) - (z*GPL[2]*GPL[3])/(-1 + y) - z*GPL[4] + 
         ((1 + x)*z*GPL[1]*GPL[4])/x - z*GPL[2]*GPL[4] - 2*z*GPL[3]*GPL[4] + 
         (Pi^2*GPL[5])/2 - (y*z*GPL[12])/(x*(x + y)) + GPL[3]*GPL[12] + 
         ((-3 + 2*y)*z*GPL[14])/(-1 + y) + z*GPL[15] - 
         ((1 + x + 2*x*y + 2*y^2)*z*GPL[19])/((-1 + y)*(x + y)) - 
         GPL[2]*GPL[19] + GPL[6]*GPL[19] - GPL[3]*GPL[21] - GPL[39] + 
         GPL[43] - GPL[48] - 3*GPL[49] + GPL[52]) + 
       ep^4*((-2*(3 + Pi^2)*(1 + x)*z*GPL[1])/(3*x) - (Pi^2*z*GPL[2])/
          (2*(-1 + y)) + ((-6 - 4*Pi^2 + 6*y + 3*Pi^2*y)*z*GPL[3])/
          (3*(-1 + y)) - 2*z*GPL[2]*GPL[3] - ((24 + 11*Pi^2)*z*GPL[4])/6 + 
         (2*(1 + x)*z*GPL[1]*GPL[4])/x - 2*z*GPL[3]*GPL[4] + 
         2*z*GPL[2]*GPL[3]*GPL[4] - (Pi^2*GPL[2]*GPL[5])/2 + 
         (Pi^2*z*GPL[6])/(2*(-1 + y)) + (Pi^2*GPL[5]*GPL[6])/2 + 
         (4*(1 + x)*z*GPL[8])/x - (4*(1 + x)*z*GPL[3]*GPL[8])/
          ((-1 + y)*(x + y)) - (4*(1 + x)*z*GPL[4]*GPL[8])/x - 
         (2*(1 + x)*z*GPL[12])/x - ((1 + x)*z*GPL[3]*GPL[12])/
          ((-1 + y)*(x + y)) + (2*(1 + x)*z*GPL[4]*GPL[12])/x + 
         (z*GPL[3]*GPL[13])/(-1 + y) - (2*(1 + x)*z*GPL[1]*GPL[14])/
          ((-1 + y)*(x + y)) - ((-3 + 2*y)*z*GPL[2]*GPL[14])/(-1 + y) + 
         (z*GPL[6]*GPL[14])/(-1 + y) - 2*GPL[12]*GPL[14] + 4*z*GPL[15] - 
         (2*(1 + x)*z*GPL[1]*GPL[15])/x + 2*z*GPL[3]*GPL[15] + 
         (Pi^2*GPL[16])/2 - (Pi^2*GPL[19])/3 + (2*(1 + x)*z*GPL[1]*GPL[19])/
          ((-1 + y)*(x + y)) + ((1 + x + 2*x*y + 2*y^2)*z*GPL[2]*GPL[19])/
          ((-1 + y)*(x + y)) - ((3 + 3*x + 2*x*y + 2*y^2)*z*GPL[6]*GPL[19])/
          ((-1 + y)*(x + y)) + 2*GPL[12]*GPL[19] + GPL[13]*GPL[19] - 
         3*GPL[17]*GPL[19] - (3*Pi^2*GPL[20])/2 + 
         ((3 + 3*x + 2*x*y + 2*y^2)*z*GPL[3]*GPL[21])/((-1 + y)*(x + y)) + 
         2*GPL[14]*GPL[21] - 2*GPL[19]*GPL[21] - (z*GPL[3]*GPL[22])/
          (-1 + y) - GPL[19]*GPL[22] + 3*GPL[19]*GPL[23] + 
         ((1 + x)*(2*x - 3*y + 3*x*y + 3*y^2)*z*GPL[31])/
          (x*(-1 + y)*(x + y)) - ((1 + x)*y*(-1 + x + y)*z*GPL[32])/
          (x*(-1 + y)*(x + y)) + (4*y*z*GPL[37])/(x*(x + y)) - 
         4*GPL[3]*GPL[37] - ((3*x + 3*x^2 + 2*y + 3*x*y)*z*GPL[39])/
          (x*(x + y)) - GPL[3]*GPL[39] + z*GPL[40] - ((-3 + 2*y)*z*GPL[41])/
          (-1 + y) - 4*z*GPL[42] - ((1 + x + 6*x*y + 6*y^2)*z*GPL[43])/
          ((-1 + y)*(x + y)) - GPL[2]*GPL[43] + GPL[6]*GPL[43] + 
         3*GPL[3]*GPL[44] + ((1 + x + 2*x*y + 2*y^2)*z*GPL[48])/
          ((-1 + y)*(x + y)) + GPL[2]*GPL[48] - GPL[6]*GPL[48] + 
         (3*(1 + x + 2*x*y + 2*y^2)*z*GPL[49])/((-1 + y)*(x + y)) + 
         3*GPL[2]*GPL[49] - 3*GPL[6]*GPL[49] + 4*GPL[3]*GPL[50] - 
         ((3 + 3*x + 2*x*y + 2*y^2)*z*GPL[52])/((-1 + y)*(x + y)) + 
         GPL[3]*GPL[52] + (z*GPL[53])/(-1 + y) - 3*GPL[3]*GPL[54] + 
         5*GPL[82] - GPL[83] + 4*GPL[84] + GPL[86] + GPL[90] - GPL[91] - 
         3*GPL[92] - 3*GPL[93] + GPL[99] - 7*GPL[100] + 3*GPL[101] + 
         9*GPL[102] - 5*GPL[103] + GPL[104] - 4*GPL[105] - GPL[107] + 
         3*GPL[109] - (GPL[5]*(Pi^2*z + Pi^2*x*z + 2*Pi^2*x*y*z + 
            2*Pi^2*y^2*z + 16*x*Zeta[3] + 16*y*Zeta[3] - 16*x*y*Zeta[3] - 
            16*y^2*Zeta[3]))/(2*(-1 + y)*(x + y)) + 
         (-24*z - 11*Pi^2*z + 24*y*z + 11*Pi^2*y*z + 72*z*Zeta[3] - 
           24*y*z*Zeta[3])/(6*(-1 + y))), 
     
g[43] -> ep^2*(z - (z*GPL[3])/(-1 + y) - z*GPL[4] - GPL[19]) + 
       ep^3*((-12*x*z - 4*Pi^2*x*z - 12*y*z - 5*Pi^2*y*z + 12*x*y*z + 
           4*Pi^2*x*y*z + 12*y^2*z + 2*Pi^2*y^2*z)/(6*(-1 + y)*y) - 
         ((1 + x)*(2*x + y)*z*GPL[1])/(x*y) - z*GPL[2] + 
         ((2*x + y)*z*GPL[3])/y - ((1 + x)*(-2*x - y + 2*x*y + 2*y^2)*z*
           GPL[1]*GPL[3])/((-1 + y)*y*(x + y)) + (z*GPL[2]*GPL[3])/(-1 + y) - 
         (2*(x + y)*z*GPL[4])/y + ((1 + x)*(2*x + y)*z*GPL[1]*GPL[4])/(x*y) + 
         z*GPL[2]*GPL[4] - ((2*x + y)*z*GPL[3]*GPL[4])/y - (Pi^2*GPL[5])/2 + 
         ((2*x^2 + 2*x^3 + 2*x^2*y - y^2)*z*GPL[12])/(x*y*(x + y)) + 
         GPL[3]*GPL[12] + ((-2*x + 2*x*y + y^2)*z*GPL[14])/((-1 + y)*y) + 
         (2*(x + y)*z*GPL[15])/y - ((-1 - 4*x - 3*y + x*y + y^2)*z*GPL[19])/
          ((-1 + y)*(x + y)) + GPL[2]*GPL[19] - GPL[6]*GPL[19] + 
         GPL[3]*GPL[21] - 3*GPL[39] - 4*GPL[43] + GPL[48] + 3*GPL[49] - 
         GPL[52]) + ep^4*(-1/6*((1 + x)*(24*x + 6*Pi^2*x + 12*y + Pi^2*y)*z*
            GPL[1])/(x*y) + ((2 + Pi^2 - 2*y)*z*GPL[2])/(2*(-1 + y)) + 
         ((-12*x - 2*Pi^2*x - 6*y + Pi^2*y + 12*x*y + 2*Pi^2*x*y + 6*y^2 + 
            Pi^2*y^2)*z*GPL[3])/(6*(-1 + y)*y) - 
         ((18*x + 5*Pi^2*x + 12*y + 3*Pi^2*y)*z*GPL[4])/(3*y) + 
         (2*(1 + x)*(2*x + y)*z*GPL[1]*GPL[4])/(x*y) + z*GPL[2]*GPL[4] - 
         ((2*x + y)*z*GPL[3]*GPL[4])/y + (Pi^2*GPL[2]*GPL[5])/2 - 
         (Pi^2*z*GPL[6])/(2*(-1 + y)) - (Pi^2*GPL[5]*GPL[6])/2 + 
         (4*(1 + x)*(2*x + y)*z*GPL[8])/(x*y) + 
         (4*(1 + x)*(-2*x - y + 2*x*y + 2*y^2)*z*GPL[3]*GPL[8])/
          ((-1 + y)*y*(x + y)) - (4*(1 + x)*(2*x + y)*z*GPL[4]*GPL[8])/
          (x*y) + ((Pi^2*x*y - 18*x*z - 18*x^2*z - 9*y*z - 9*x*y*z)*GPL[12])/
          (3*x*y) - ((-6*x - 6*x^2 - y - x*y + 6*x^2*y + 6*x*y^2)*z*GPL[3]*
           GPL[12])/((-1 + y)*y*(x + y)) + (3*(1 + x)*(2*x + y)*z*GPL[4]*
           GPL[12])/(x*y) + z*GPL[13] - (z*GPL[3]*GPL[13])/(-1 + y) - 
         z*GPL[4]*GPL[13] - ((2*x + y)*z*GPL[14])/y + 
         (2*(1 + x)*(-2*x - y + 2*x*y + 2*y^2)*z*GPL[1]*GPL[14])/
          ((-1 + y)*y*(x + y)) - (z*GPL[2]*GPL[14])/(-1 + y) + 
         ((2*x + y)*z*GPL[4]*GPL[14])/y - (z*GPL[6]*GPL[14])/(-1 + y) - 
         2*GPL[12]*GPL[14] + (2*(3*x + 2*y)*z*GPL[15])/y - 
         (2*(1 + x)*(2*x + y)*z*GPL[1]*GPL[15])/(x*y) - z*GPL[2]*GPL[15] + 
         ((2*x + y)*z*GPL[3]*GPL[15])/y - (11*Pi^2*GPL[16])/6 + 
         (Pi^2*GPL[19])/3 - (2*(1 + x)*(-2*x - y + 2*x*y + 2*y^2)*z*GPL[1]*
           GPL[19])/((-1 + y)*y*(x + y)) - ((1 + 3*x + 2*y)*z*GPL[2]*GPL[19])/
          ((-1 + y)*(x + y)) + ((-4*x - 4*x^2 - y + 5*x*y + 4*x^2*y + 6*y^2 + 
            4*x*y^2)*z*GPL[6]*GPL[19])/((-1 + y)*y*(x + y)) + 
         2*GPL[12]*GPL[19] - GPL[13]*GPL[19] - GPL[17]*GPL[19] + 
         (3*Pi^2*GPL[20])/2 - ((-4*x - 4*x^2 - y + 5*x*y + 4*x^2*y + 6*y^2 + 
            4*x*y^2)*z*GPL[3]*GPL[21])/((-1 + y)*y*(x + y)) - 
         2*GPL[14]*GPL[21] + 2*GPL[19]*GPL[21] + (z*GPL[3]*GPL[22])/
          (-1 + y) + GPL[19]*GPL[22] - 3*GPL[19]*GPL[23] - 
         ((1 + x)*(-2*x^2 + 6*x*y + 2*x^2*y + 3*y^2 - x*y^2 - 3*y^3)*z*
           GPL[31])/(x*(-1 + y)*y*(x + y)) + ((1 + x)*z*GPL[32])/
          ((-1 + y)*(x + y)) - (4*(2*x^2 + 2*x^3 + 2*x^2*y - y^2)*z*GPL[37])/
          (x*y*(x + y)) - 4*GPL[3]*GPL[37] + 
         ((6*x^2 + 6*x^3 - 9*x*y + 3*x^2*y - 4*y^2 - 3*x*y^2)*z*GPL[39])/
          (x*y*(x + y)) + GPL[3]*GPL[39] - ((-6*x - 2*y + 6*x*y + 3*y^2)*z*
           GPL[41])/((-1 + y)*y) - (2*(3*x + 2*y)*z*GPL[42])/y - 
         ((4*x + 4*x^2 - 3*y - 8*x*y - 4*x^2*y - 5*y^2 - 3*x*y^2 + y^3)*z*
           GPL[43])/((-1 + y)*y*(x + y)) + 3*GPL[2]*GPL[43] - 
         7*GPL[6]*GPL[43] + GPL[3]*GPL[44] + 
         ((-1 - 5*x - 4*y + 2*x*y + 2*y^2)*z*GPL[48])/((-1 + y)*(x + y)) - 
         GPL[2]*GPL[48] + GPL[6]*GPL[48] + ((-3 - 11*x - 8*y + 2*x*y + 2*y^2)*
           z*GPL[49])/((-1 + y)*(x + y)) - 3*GPL[2]*GPL[49] + 
         3*GPL[6]*GPL[49] - 4*GPL[3]*GPL[50] + 
         ((-4*x - 4*x^2 - y + 5*x*y + 4*x^2*y + 6*y^2 + 4*x*y^2)*z*GPL[52])/
          ((-1 + y)*y*(x + y)) + 5*GPL[3]*GPL[52] - (z*GPL[53])/(-1 + y) + 
         3*GPL[3]*GPL[54] + 4*GPL[82] + 12*GPL[84] - 3*GPL[86] - 8*GPL[90] + 
         5*GPL[91] + 11*GPL[92] - GPL[93] - GPL[99] + 7*GPL[100] - 
         3*GPL[101] - 9*GPL[102] + 5*GPL[103] - GPL[104] + 4*GPL[105] - 
         11*GPL[107] - 3*GPL[109] - (GPL[5]*(-3*Pi^2*z - 11*Pi^2*x*z - 
            8*Pi^2*y*z + 2*Pi^2*x*y*z + 2*Pi^2*y^2*z - 48*x*Zeta[3] - 
            48*y*Zeta[3] + 48*x*y*Zeta[3] + 48*y^2*Zeta[3]))/
          (6*(-1 + y)*(x + y)) + (-18*x*z - 5*Pi^2*x*z - 12*y*z - 
           3*Pi^2*y*z + 18*x*y*z + 5*Pi^2*x*y*z + 12*y^2*z + 3*Pi^2*y^2*z - 
           6*x*z*Zeta[3] - 27*y*z*Zeta[3] + 6*x*y*z*Zeta[3] + 
           3*y^2*z*Zeta[3])/(3*(-1 + y)*y)), 
     
g[44] -> -5/24 + ep*((5*z)/(6*y) + GPL[1]/2 + (5*GPL[3])/6 - 
         (5*GPL[4])/12) + ep^2*(-(((Pi^2*y)/72 + z)/y) - (2*z*GPL[1])/y - 
         ((-10 + 7*y)*z*GPL[3])/(3*(-1 + y)*y) - 2*GPL[1]*GPL[3] + 
         (5*z*GPL[4])/(3*y) + GPL[1]*GPL[4] + (2*GPL[3]*GPL[4])/3 - GPL[8] + 
         GPL[12] - (7*GPL[14])/3 + GPL[15]/6 + GPL[19]) + 
       ep^3*(((Pi^2*y + 12*z)*GPL[1])/(6*y) + (Pi^2*GPL[2])/2 - 
         (4*Pi^2*GPL[3])/9 + ((-8*x - 5*y + 9*x*y + 6*y^2)*z*GPL[1]*GPL[3])/
          ((-1 + y)*y*(x + y)) - ((1 + x)*z*GPL[2]*GPL[3])/
          ((-1 + y)*(x + y)) - ((Pi^2*y - 72*z + 72*y*z)*GPL[4])/(36*y) - 
         (4*z*GPL[1]*GPL[4])/y - (8*z*GPL[3]*GPL[4])/(3*y) - 
         2*GPL[1]*GPL[3]*GPL[4] + (Pi^2*GPL[5])/2 - (Pi^2*GPL[6])/2 + 
         (4*z*GPL[8])/y + 4*GPL[3]*GPL[8] - 2*GPL[4]*GPL[8] - 
         ((4*x + y)*z*GPL[12])/(y*(x + y)) - GPL[3]*GPL[12] + 
         2*GPL[4]*GPL[12] - (z*GPL[13])/(x + y) - GPL[3]*GPL[13] + 
         ((-28*x - 25*y + 25*x*y + 22*y^2)*z*GPL[14])/(3*(-1 + y)*y*
           (x + y)) + 6*GPL[1]*GPL[14] + GPL[2]*GPL[14] - 
         (2*GPL[4]*GPL[14])/3 - GPL[6]*GPL[14] - (2*z*GPL[15])/(3*y) - 
         (2*GPL[3]*GPL[15])/3 - ((-4*x - y + 7*x*y + 4*y^2)*z*GPL[19])/
          ((-1 + y)*y*(x + y)) - 2*GPL[1]*GPL[19] - GPL[2]*GPL[19] + 
         3*GPL[6]*GPL[19] - 3*GPL[3]*GPL[21] + GPL[3]*GPL[22] + GPL[29] - 
         GPL[31] - 2*GPL[37] - GPL[39] + GPL[40] + (13*GPL[41])/3 + 
         GPL[42]/3 + GPL[43] - GPL[48] - 3*GPL[49] + 3*GPL[52] - GPL[53] + 
         (72*x*z - Pi^2*x*z + 72*y*z + 8*Pi^2*y*z - 144*x*y*z + 
           10*Pi^2*x*y*z - 144*y^2*z + Pi^2*y^2*z + 72*x*y^2*z + 72*y^3*z - 
           96*x*y*Zeta[3] - 96*y^2*Zeta[3] + 96*x*y^2*Zeta[3] + 
           96*y^3*Zeta[3])/(18*(-1 + y)*y*(x + y))) + 
       ep^4*(((Pi^2*y - 2*z - 2*x*z)*GPL[1]*GPL[3])/y - Pi^2*GPL[2]*GPL[3] - 
         ((Pi^2*x^2*y + Pi^2*x*y^2 + Pi^2*x^2*y^2 + 6*x^2*z - 6*x^3*z + 
            18*x*y*z - 6*x^3*y*z + 12*y^2*z + 18*x*y^2*z + 6*x^2*y^2*z)*
           GPL[1]*GPL[4])/(3*x*y*(x + y + x*y)) + 
         ((Pi^2*x + Pi^2*y + Pi^2*x*y + 2*y*z + 2*x*y*z)*GPL[2]*GPL[4])/
          (x + y + x*y) - ((5*Pi^2*x*y + 5*Pi^2*y^2 + 5*Pi^2*x*y^2 + 54*x*z + 
            18*x^2*z + 54*y*z + 36*x*y*z + 18*x^2*y*z - 18*y^2*z - 
            18*x*y^2*z)*GPL[3]*GPL[4])/(9*y*(x + y + x*y)) + 
         (2*(4*x^2 + 7*x*y + 7*x^2*y + 3*y^2 + 5*x*y^2 + 2*x^2*y^2)*z*GPL[1]*
           GPL[3]*GPL[4])/(y*(x + y + x*y)^2) + (2*(1 + x)*(x + y + 2*x*y)*z*
           GPL[2]*GPL[3]*GPL[4])/(x + y + x*y)^2 - Pi^2*GPL[1]*GPL[5] - 
         (Pi^2*GPL[2]*GPL[5])/2 - (Pi^2*GPL[3]*GPL[6])/3 + 
         (3*Pi^2*GPL[5]*GPL[6])/2 + (4*Pi^2*GPL[3]*GPL[7])/3 - 
         Pi^2*GPL[4]*GPL[7] - ((Pi^2*x*y + Pi^2*y^2 + Pi^2*x*y^2 + 2*x*z)*
           GPL[8])/(y*(x + y + x*y)) - (2*(-8*x - 5*y + 10*x*y + 7*y^2)*z*
           GPL[3]*GPL[8])/((-1 + y)*y*(x + y)) + 
         (2*(4*x^2 + 7*x*y + 7*x^2*y + 3*y^2 + 5*x*y^2 + 2*x^2*y^2)*z*GPL[4]*
           GPL[8])/(y*(x + y + x*y)^2) + 6*GPL[3]*GPL[4]*GPL[8] - 
         ((Pi^2*x + Pi^2*y + Pi^2*x*y + 2*z + 2*x*z)*GPL[9])/(x + y + x*y) + 
         (2*(1 + x)*(x + y + 2*x*y)*z*GPL[4]*GPL[9])/(x + y + x*y)^2 + 
         Pi^2*GPL[10] + ((Pi^2*x^2*y + Pi^2*x*y^2 + Pi^2*x^2*y^2 + 4*x^2*z + 
            2*x^3*z + 8*x*y*z + 4*x^2*y*z + 2*x^3*y*z + 4*y^2*z + 4*x*y^2*z)*
           GPL[12])/(x*y*(x + y + x*y)) - 
         ((4*x^3 + 9*x^2*y + 3*x^3*y + 6*x*y^2 - 4*x^3*y^2 + y^3 - 3*x*y^3 - 
            3*x^2*y^3 + x^3*y^3 + 2*x*y^4 + 2*x^2*y^4)*z*GPL[3]*GPL[12])/
          ((-1 + y)*y*(x + y)*(x + y + x*y)^2) - 
         (2*(4*x^2 + 7*x*y + 7*x^2*y + 3*y^2 + 5*x*y^2 + 2*x^2*y^2)*z*GPL[4]*
           GPL[12])/(y*(x + y + x*y)^2) - 2*GPL[3]*GPL[4]*GPL[12] - 
         ((Pi^2*x + Pi^2*y + Pi^2*x*y - 2*x*z)*GPL[13])/(x + y + x*y) + 
         ((-4*x^3 - 11*x^2*y - 5*x^3*y - 10*x*y^2 - 4*x^2*y^2 + 4*x^3*y^2 - 
            3*y^3 + 5*x*y^3 + 17*x^2*y^3 + 9*x^3*y^3 + 4*y^4 + 10*x*y^4 + 
            6*x^2*y^4)*z*GPL[3]*GPL[13])/((-1 + y)*y*(x + y)*
           (x + y + x*y)^2) - (2*(1 + x)*(x + y + 2*x*y)*z*GPL[4]*GPL[13])/
          (x + y + x*y)^2 - 2*GPL[3]*GPL[4]*GPL[13] + 
         (2*(11*Pi^2*x*y + 11*Pi^2*y^2 + 11*Pi^2*x*y^2 + 27*x*z + 9*x^2*z + 
            27*y*z + 18*x*y*z + 9*x^2*y*z - 9*y^2*z - 9*x*y^2*z)*GPL[14])/
          (9*y*(x + y + x*y)) - (2*(-12*x^3 - 32*x^2*y - 10*x^3*y - 
            28*x*y^2 - 3*x^2*y^2 + 15*x^3*y^2 - 8*y^3 + 16*x*y^3 + 
            35*x^2*y^3 + 11*x^3*y^3 + 9*y^4 + 17*x*y^4 + 8*x^2*y^4)*z*GPL[1]*
           GPL[14])/((-1 + y)*y*(x + y)*(x + y + x*y)^2) - 
         ((-4*x^3 - 15*x^2*y - 9*x^3*y - 18*x*y^2 - 18*x^2*y^2 - 2*x^3*y^2 - 
            7*y^3 - 3*x*y^3 + 15*x^2*y^3 + 11*x^3*y^3 + 6*y^4 + 16*x*y^4 + 
            10*x^2*y^4)*z*GPL[2]*GPL[14])/((-1 + y)*y*(x + y)*
           (x + y + x*y)^2) - (2*(-4*x^2 - 5*x*y - 5*x^2*y - y^2 + x*y^2 + 
            2*x^2*y^2)*z*GPL[4]*GPL[14])/(3*y*(x + y + x*y)^2) + 
         2*GPL[1]*GPL[4]*GPL[14] + 2*GPL[2]*GPL[4]*GPL[14] + 
         ((-4*x^3 - 9*x^2*y - x^3*y - 6*x*y^2 + 6*x^2*y^2 + 8*x^3*y^2 - y^3 + 
            9*x*y^3 + 11*x^2*y^3 + x^3*y^3 + 2*y^4 + 2*x*y^4)*z*GPL[6]*
           GPL[14])/((-1 + y)*y*(x + y)*(x + y + x*y)^2) + 
         (2*(x^2 + 2*x^3 + 2*x*y + 6*x^2*y + 4*x^3*y + y^2 + 4*x*y^2 + 
            3*x^2*y^2)*z*GPL[7]*GPL[14])/((x + y)*(x + y + x*y)^2) - 
         2*GPL[4]*GPL[7]*GPL[14] - 14*GPL[8]*GPL[14] - 2*GPL[9]*GPL[14] + 
         2*GPL[10]*GPL[14] + 4*GPL[12]*GPL[14] + 3*GPL[13]*GPL[14] - 
         ((7*Pi^2*y - 36*z - 36*x*z)*GPL[15])/(18*y) + (8*z*GPL[3]*GPL[15])/
          (3*y) + 2*GPL[1]*GPL[3]*GPL[15] - 2*GPL[8]*GPL[15] + 
         (2*GPL[14]*GPL[15])/3 + (Pi^2*GPL[16])/2 + (3*Pi^2*GPL[17])/2 + 
         3*GPL[14]*GPL[17] - Pi^2*GPL[18] - 2*GPL[14]*GPL[18] - 
         ((Pi^2*x*y + Pi^2*y^2 + Pi^2*x*y^2 + 12*x*z + 6*y*z - 6*x*y*z - 
            6*y^2*z - 6*x*y^2*z)*GPL[19])/(3*y*(x + y + x*y)) + 
         (2*(-4*x^2 - 7*x*y - 2*x^2*y - 3*y^2 + 4*x*y^2 + 7*x^2*y^2 + 4*y^3 + 
            7*x*y^3 + 3*x^2*y^3)*z*GPL[1]*GPL[19])/((-1 + y)*y*
           (x + y + x*y)^2) + ((-4*x - y + 7*x*y + 4*y^2)*z*GPL[2]*GPL[19])/
          ((-1 + y)*y*(x + y)) - ((-12*x^3 - 31*x^2*y - 5*x^3*y - 26*x*y^2 + 
            12*x^2*y^2 + 24*x^3*y^2 - 7*y^3 + 29*x*y^3 + 49*x^2*y^3 + 
            13*x^3*y^3 + 12*y^4 + 22*x*y^4 + 10*x^2*y^4)*z*GPL[6]*GPL[19])/
          ((-1 + y)*y*(x + y)*(x + y + x*y)^2) + 2*GPL[8]*GPL[19] + 
         2*GPL[9]*GPL[19] - 4*GPL[10]*GPL[19] - 2*GPL[12]*GPL[19] + 
         GPL[13]*GPL[19] + GPL[17]*GPL[19] - (3*Pi^2*GPL[20])/2 + 
         ((-12*x^3 - 31*x^2*y - 5*x^3*y - 26*x*y^2 + 12*x^2*y^2 + 
            24*x^3*y^2 - 7*y^3 + 29*x*y^3 + 49*x^2*y^3 + 13*x^3*y^3 + 
            12*y^4 + 22*x*y^4 + 10*x^2*y^4)*z*GPL[3]*GPL[21])/
          ((-1 + y)*y*(x + y)*(x + y + x*y)^2) + 6*GPL[14]*GPL[21] + 
         (4*Pi^2*GPL[22])/3 - ((-4*x^3 - 9*x^2*y - x^3*y - 6*x*y^2 + 
            6*x^2*y^2 + 8*x^3*y^2 - y^3 + 9*x*y^3 + 11*x^2*y^3 + x^3*y^3 + 
            2*y^4 + 2*x*y^4)*z*GPL[3]*GPL[22])/((-1 + y)*y*(x + y)*
           (x + y + x*y)^2) + GPL[14]*GPL[22] - 3*GPL[19]*GPL[22] - 
         (Pi^2*GPL[23])/2 - GPL[14]*GPL[23] + 3*GPL[19]*GPL[23] - 
         Pi^2*GPL[24] - 2*GPL[14]*GPL[24] - (2*Pi^2*GPL[25])/3 + 
         (2*(x^2 + 2*x^3 + 2*x*y + 6*x^2*y + 4*x^3*y + y^2 + 4*x*y^2 + 
            3*x^2*y^2)*z*GPL[3]*GPL[25])/((x + y)*(x + y + x*y)^2) - 
         2*GPL[3]*GPL[4]*GPL[25] + 2*GPL[14]*GPL[25] - 2*GPL[19]*GPL[25] - 
         (Pi^2*GPL[26])/3 - (2*(x^2 + 2*x^3 + 2*x*y + 6*x^2*y + 4*x^3*y + 
            y^2 + 4*x*y^2 + 3*x^2*y^2)*z*GPL[3]*GPL[26])/
          ((x + y)*(x + y + x*y)^2) + 2*GPL[3]*GPL[4]*GPL[26] - 
         4*GPL[14]*GPL[26] - Pi^2*GPL[27] - 2*GPL[14]*GPL[27] + 
         2*GPL[19]*GPL[27] + 2*Pi^2*GPL[28] + 4*GPL[14]*GPL[28] - 
         (4*z*GPL[29])/y - 4*GPL[3]*GPL[29] + 2*GPL[4]*GPL[29] + 
         ((-4*x^3 - 5*x^2*y - x^3*y + 2*x*y^2 + 14*x^2*y^2 + 12*x^3*y^2 + 
            3*y^3 + 17*x*y^3 + 27*x^2*y^3 + 13*x^3*y^3 + 2*y^4 + 6*x*y^4 + 
            4*x^2*y^4)*z*GPL[31])/((-1 + y)*y*(x + y)*(x + y + x*y)^2) + 
         2*GPL[3]*GPL[31] - 4*GPL[4]*GPL[31] - 
         ((x^2 - x^3 + 2*x*y + y^2 + x*y^2 + 5*x^2*y^2 + 5*x^3*y^2 + 
            2*x*y^3 + 2*x^2*y^3)*z*GPL[32])/((-1 + y)*(x + y)*
           (x + y + x*y)^2) + 2*GPL[3]*GPL[32] + 4*GPL[3]*GPL[33] - 
         2*GPL[3]*GPL[34] - (2*(-4*x^3 - 9*x^2*y - 6*x^3*y - 6*x*y^2 - 
            6*x^2*y^2 - y^3 + x^2*y^3)*z*GPL[37])/(y*(x + y)*
           (x + y + x*y)^2) + 2*GPL[3]*GPL[37] - 2*GPL[4]*GPL[37] + 
         (4*x*(x^2 + 2*x*y + 2*x^2*y + y^2 + x*y^2)*z*GPL[38])/
          ((x + y)*(x + y + x*y)^2) - 2*GPL[4]*GPL[38] + 
         ((4*x + 5*y)*z*GPL[39])/(y*(x + y)) + GPL[3]*GPL[39] + 
         2*GPL[4]*GPL[39] + ((-4*x + y)*z*GPL[40])/(y*(x + y)) + 
         GPL[3]*GPL[40] + 2*GPL[4]*GPL[40] - 
         ((-52*x^3 - 135*x^2*y - 37*x^3*y - 114*x*y^2 - 4*x^2*y^2 + 
            64*x^3*y^2 - 31*y^3 + 61*x*y^3 + 105*x^2*y^3 + 13*x^3*y^3 + 
            28*y^4 + 38*x*y^4 + 10*x^2*y^4)*z*GPL[41])/(3*(-1 + y)*y*(x + y)*
           (x + y + x*y)^2) - 12*GPL[1]*GPL[41] - 7*GPL[2]*GPL[41] - 
         (4*GPL[4]*GPL[41])/3 + GPL[6]*GPL[41] + 6*GPL[7]*GPL[41] - 
         (4*z*GPL[42])/(3*y) - 2*GPL[1]*GPL[42] + (2*GPL[3]*GPL[42])/3 - 
         ((-4*x^3 - 9*x^2*y + x^3*y - 6*x*y^2 + 16*x^2*y^2 + 16*x^3*y^2 - 
            y^3 + 23*x*y^3 + 39*x^2*y^3 + 15*x^3*y^3 + 8*y^4 + 18*x*y^4 + 
            10*x^2*y^4)*z*GPL[43])/((-1 + y)*y*(x + y)*(x + y + x*y)^2) - 
         GPL[2]*GPL[43] + 5*GPL[6]*GPL[43] - 2*GPL[7]*GPL[43] - 
         GPL[3]*GPL[44] - 3*GPL[3]*GPL[45] - 2*GPL[3]*GPL[46] + 
         2*GPL[3]*GPL[47] + ((-4*x - y + 7*x*y + 4*y^2)*z*GPL[48])/
          ((-1 + y)*y*(x + y)) + 2*GPL[1]*GPL[48] + GPL[2]*GPL[48] - 
         3*GPL[6]*GPL[48] + (3*(-4*x - y + 7*x*y + 4*y^2)*z*GPL[49])/
          ((-1 + y)*y*(x + y)) + 6*GPL[1]*GPL[49] + 3*GPL[2]*GPL[49] - 
         9*GPL[6]*GPL[49] + 6*GPL[3]*GPL[50] - 
         ((-12*x^3 - 31*x^2*y - 5*x^3*y - 26*x*y^2 + 12*x^2*y^2 + 
            24*x^3*y^2 - 7*y^3 + 29*x*y^3 + 49*x^2*y^3 + 13*x^3*y^3 + 
            12*y^4 + 22*x*y^4 + 10*x^2*y^4)*z*GPL[52])/((-1 + y)*y*(x + y)*
           (x + y + x*y)^2) - GPL[3]*GPL[52] + 
         ((-4*x^3 - 9*x^2*y - x^3*y - 6*x*y^2 + 6*x^2*y^2 + 8*x^3*y^2 - y^3 + 
            9*x*y^3 + 11*x^2*y^3 + x^3*y^3 + 2*y^4 + 2*x*y^4)*z*GPL[53])/
          ((-1 + y)*y*(x + y)*(x + y + x*y)^2) - 3*GPL[3]*GPL[53] - 
         3*GPL[3]*GPL[54] + GPL[3]*GPL[55] - 2*GPL[3]*GPL[56] + 
         2*GPL[3]*GPL[57] + (2*(x^2 + 2*x^3 + 2*x*y + 6*x^2*y + 4*x^3*y + 
            y^2 + 4*x*y^2 + 3*x^2*y^2)*z*GPL[58])/((x + y)*(x + y + x*y)^2) - 
         2*GPL[4]*GPL[58] - (2*(x^2 + 2*x^3 + 2*x*y + 6*x^2*y + 4*x^3*y + 
            y^2 + 4*x*y^2 + 3*x^2*y^2)*z*GPL[59])/((x + y)*(x + y + x*y)^2) + 
         2*GPL[4]*GPL[59] - (2*(x^2 + 2*x^3 + 2*x*y + 6*x^2*y + 4*x^3*y + 
            y^2 + 4*x*y^2 + 3*x^2*y^2)*z*GPL[60])/((x + y)*(x + y + x*y)^2) - 
         2*GPL[3]*GPL[60] + 2*GPL[4]*GPL[60] + 
         (2*(x^2 + 2*x^3 + 2*x*y + 6*x^2*y + 4*x^3*y + y^2 + 4*x*y^2 + 
            3*x^2*y^2)*z*GPL[61])/((x + y)*(x + y + x*y)^2) + 
         2*GPL[3]*GPL[61] - 2*GPL[4]*GPL[61] - 2*GPL[3]*GPL[62] + 
         2*GPL[3]*GPL[63] + 4*GPL[3]*GPL[64] - 4*GPL[3]*GPL[65] + 5*GPL[66] - 
         5*GPL[68] - 3*GPL[70] + 5*GPL[72] - 2*GPL[73] - 4*GPL[74] + 
         2*GPL[75] + 2*GPL[80] + 5*GPL[82] - GPL[83] + 2*GPL[84] - 
         3*GPL[86] - 5*GPL[87] - GPL[88]/3 - (4*GPL[89])/3 + GPL[90] - 
         GPL[91] - 3*GPL[92] + GPL[93] + 3*GPL[94] - 2*GPL[95] + 2*GPL[96] + 
         2*GPL[97] - 2*GPL[98] + GPL[99] - 7*GPL[100] + 3*GPL[101] + 
         9*GPL[102] - 9*GPL[103] + 3*GPL[104] - 2*GPL[105] - 4*GPL[106] + 
         GPL[107] + 5*GPL[108] + 3*GPL[109] - GPL[110] - 2*GPL[111] + 
         2*GPL[112] + 2*GPL[113] - 2*GPL[114] + 2*GPL[117] - 2*GPL[118] - 
         4*GPL[119] + 4*GPL[120] + 2*GPL[123] - 2*GPL[124] + 4*GPL[125] - 
         4*GPL[126] - 4*GPL[127] + 4*GPL[128] + 
         (GPL[5]*(4*Pi^2*x*z + Pi^2*y*z - 7*Pi^2*x*y*z - 4*Pi^2*y^2*z - 
            16*x*y*Zeta[3] - 16*y^2*Zeta[3] + 16*x*y^2*Zeta[3] + 
            16*y^3*Zeta[3]))/(2*(-1 + y)*y*(x + y)) + 
         (GPL[7]*(Pi^2*x^2*z + 2*Pi^2*x^3*z + 2*Pi^2*x*y*z + 6*Pi^2*x^2*y*z + 
            4*Pi^2*x^3*y*z + Pi^2*y^2*z + 4*Pi^2*x*y^2*z + 3*Pi^2*x^2*y^2*z + 
            2*x^3*Zeta[3] + 6*x^2*y*Zeta[3] + 4*x^3*y*Zeta[3] + 
            6*x*y^2*Zeta[3] + 8*x^2*y^2*Zeta[3] + 2*x^3*y^2*Zeta[3] + 
            2*y^3*Zeta[3] + 4*x*y^3*Zeta[3] + 2*x^2*y^3*Zeta[3]))/
          ((x + y)*(x + y + x*y)^2) - (GPL[4]*(36*x^2*z - Pi^2*x^2*z + 
            36*x^3*z + 72*x*y*z + 7*Pi^2*x*y*z + 144*x^2*y*z + 
            7*Pi^2*x^2*y*z + 72*x^3*y*z + 36*y^2*z + 8*Pi^2*y^2*z + 
            108*x*y^2*z + 25*Pi^2*x*y^2*z + 108*x^2*y^2*z + 
            17*Pi^2*x^2*y^2*z + 36*x^3*y^2*z + 12*x^2*y*Zeta[3] + 
            24*x*y^2*Zeta[3] + 24*x^2*y^2*Zeta[3] + 12*y^3*Zeta[3] + 
            24*x*y^3*Zeta[3] + 12*x^2*y^3*Zeta[3]))/(9*y*(x + y + x*y)^2) - 
         (2*GPL[1]*(-9*x^3*z + Pi^2*x^3*z + 6*x^4*z - 30*x^2*y*z + 
            3*Pi^2*x^2*y*z - 6*x^3*y*z + 3*Pi^2*x^3*y*z + 12*x^4*y*z - 
            33*x*y^2*z + 2*Pi^2*x*y^2*z - 42*x^2*y^2*z + 5*Pi^2*x^2*y^2*z - 
            3*x^3*y^2*z + 3*Pi^2*x^3*y^2*z + 6*x^4*y^2*z - 12*y^3*z - 
            30*x*y^3*z - 24*x^2*y^3*z - 6*x^3*y^3*z + 18*x^3*y*Zeta[3] + 
            36*x^2*y^2*Zeta[3] + 36*x^3*y^2*Zeta[3] + 18*x*y^3*Zeta[3] + 
            36*x^2*y^3*Zeta[3] + 18*x^3*y^3*Zeta[3]))/
          (3*x*y*(x + y + x*y)^2) - (GPL[2]*(-12*Pi^2*x^3*z - 
            30*Pi^2*x^2*y*z - 11*Pi^2*x^3*y*z - 24*Pi^2*x*y^2*z - 
            24*x^2*y^2*z - Pi^2*x^2*y^2*z - 24*x^3*y^2*z + 
            16*Pi^2*x^3*y^2*z - 6*Pi^2*y^3*z - 48*x*y^3*z + 19*Pi^2*x*y^3*z - 
            48*x^2*y^3*z + 44*Pi^2*x^2*y^3*z + 19*Pi^2*x^3*y^3*z - 24*y^4*z + 
            9*Pi^2*y^4*z + 20*Pi^2*x*y^4*z + 48*x^2*y^4*z + 
            11*Pi^2*x^2*y^4*z + 24*x^3*y^4*z + 24*y^5*z + 48*x*y^5*z + 
            24*x^2*y^5*z + 6*x^3*y*Zeta[3] + 18*x^2*y^2*Zeta[3] + 
            6*x^3*y^2*Zeta[3] + 18*x*y^3*Zeta[3] + 6*x^2*y^3*Zeta[3] - 
            6*x^3*y^3*Zeta[3] + 6*y^4*Zeta[3] - 6*x*y^4*Zeta[3] - 
            18*x^2*y^4*Zeta[3] - 6*x^3*y^4*Zeta[3] - 6*y^5*Zeta[3] - 
            12*x*y^5*Zeta[3] - 6*x^2*y^5*Zeta[3]))/(6*(-1 + y)*y*(x + y)*
           (x + y + x*y)^2) - (GPL[6]*(4*Pi^2*x^3*z + 9*Pi^2*x^2*y*z + 
            Pi^2*x^3*y*z + 6*Pi^2*x*y^2*z - 6*Pi^2*x^2*y^2*z - 
            8*Pi^2*x^3*y^2*z + Pi^2*y^3*z - 9*Pi^2*x*y^3*z - 
            11*Pi^2*x^2*y^3*z - Pi^2*x^3*y^3*z - 2*Pi^2*y^4*z - 
            2*Pi^2*x*y^4*z - 6*x^3*y*Zeta[3] - 18*x^2*y^2*Zeta[3] - 
            6*x^3*y^2*Zeta[3] - 18*x*y^3*Zeta[3] - 6*x^2*y^3*Zeta[3] + 
            6*x^3*y^3*Zeta[3] - 6*y^4*Zeta[3] + 6*x*y^4*Zeta[3] + 
            18*x^2*y^4*Zeta[3] + 6*x^3*y^4*Zeta[3] + 6*y^5*Zeta[3] + 
            12*x*y^5*Zeta[3] + 6*x^2*y^5*Zeta[3]))/(2*(-1 + y)*y*(x + y)*
           (x + y + x*y)^2) - (GPL[3]*(108*x^3*z + 16*Pi^2*x^3*z + 36*x^4*z + 
            324*x^2*y*z + 57*Pi^2*x^2*y*z + 144*x^3*y*z + 31*Pi^2*x^3*y*z + 
            36*x^4*y*z + 324*x*y^2*z + 66*Pi^2*x*y^2*z + 36*x^2*y^2*z + 
            58*Pi^2*x^2*y^2*z - 108*x^3*y^2*z + 2*Pi^2*x^3*y^2*z - 
            36*x^4*y^2*z + 108*y^3*z + 25*Pi^2*y^3*z - 216*x*y^3*z + 
            5*Pi^2*x*y^3*z - 360*x^2*y^3*z - 57*Pi^2*x^2*y^3*z - 
            144*x^3*y^3*z - 37*Pi^2*x^3*y^3*z - 36*x^4*y^3*z - 144*y^4*z - 
            22*Pi^2*y^4*z - 180*x*y^4*z - 56*Pi^2*x*y^4*z - 36*x^2*y^4*z - 
            34*Pi^2*x^2*y^4*z + 36*y^5*z + 72*x*y^5*z + 36*x^2*y^5*z - 
            93*x^3*y*Zeta[3] - 279*x^2*y^2*Zeta[3] - 93*x^3*y^2*Zeta[3] - 
            279*x*y^3*Zeta[3] - 93*x^2*y^3*Zeta[3] + 93*x^3*y^3*Zeta[3] - 
            93*y^4*Zeta[3] + 93*x*y^4*Zeta[3] + 279*x^2*y^4*Zeta[3] + 
            93*x^3*y^4*Zeta[3] + 93*y^5*Zeta[3] + 186*x*y^5*Zeta[3] + 
            93*x^2*y^5*Zeta[3]))/(9*(-1 + y)*y*(x + y)*(x + y + x*y)^2) - 
         ((179*Pi^4*x^3*y)/360 + (179*Pi^4*x^2*y^2)/120 + (179*Pi^4*x^3*y^2)/
            360 + (179*Pi^4*x*y^3)/120 + (179*Pi^4*x^2*y^3)/360 - 
           (179*Pi^4*x^3*y^3)/360 + (179*Pi^4*y^4)/360 - (179*Pi^4*x*y^4)/
            360 - (179*Pi^4*x^2*y^4)/120 - (179*Pi^4*x^3*y^4)/360 - 
           (179*Pi^4*y^5)/360 - (179*Pi^4*x*y^5)/180 - (179*Pi^4*x^2*y^5)/
            360 + 24*x^3*z + Pi^2*x^3*z + 18*x^4*z + 2*Pi^2*x^4*z + 
           72*x^2*y*z + 3*Pi^2*x^2*y*z + 78*x^3*y*z + 7*Pi^2*x^3*y*z + 
           18*x^4*y*z + 2*Pi^2*x^4*y*z + 72*x*y^2*z + 3*Pi^2*x*y^2*z + 
           78*x^2*y^2*z + 5*Pi^2*x^2*y^2*z - 6*x^3*y^2*z - Pi^2*x^3*y^2*z - 
           18*x^4*y^2*z - 2*Pi^2*x^4*y^2*z + 24*y^3*z + Pi^2*y^3*z - 
           6*x*y^3*z - 3*Pi^2*x*y^3*z - 90*x^2*y^3*z - 9*Pi^2*x^2*y^3*z - 
           78*x^3*y^3*z - 7*Pi^2*x^3*y^3*z - 18*x^4*y^3*z - 
           2*Pi^2*x^4*y^3*z - 24*y^4*z - 3*Pi^2*y^4*z - 66*x*y^4*z - 
           4*Pi^2*x*y^4*z - 60*x^2*y^4*z - Pi^2*x^2*y^4*z - 18*x^3*y^4*z + 
           2*Pi^2*y^5*z + 4*Pi^2*x*y^5*z + 2*Pi^2*x^2*y^5*z - 
           64*x^3*z*Zeta[3] - 195*x^2*y*z*Zeta[3] - 82*x^3*y*z*Zeta[3] - 
           198*x*y^2*z*Zeta[3] - 127*x^2*y^2*z*Zeta[3] + 
           22*x^3*y^2*z*Zeta[3] - 67*y^3*z*Zeta[3] - 2*x*y^3*z*Zeta[3] + 
           93*x^2*y^3*z*Zeta[3] + 28*x^3*y^3*z*Zeta[3] + 43*y^4*z*Zeta[3] + 
           80*x*y^4*z*Zeta[3] + 37*x^2*y^4*z*Zeta[3])/(3*(-1 + y)*y*(x + y)*
           (x + y + x*y)^2)), 

g[45] -> 
      1/6 + ep*((-2*z)/(3*y) - GPL[1]/2 - (2*GPL[3])/3 + GPL[4]/3) + 
       ep^2*((-1/18*(Pi^2*y) + z)/y + (2*z*GPL[1])/y + ((-8 + 5*y)*z*GPL[3])/
          (3*(-1 + y)*y) + 2*GPL[1]*GPL[3] - (4*z*GPL[4])/(3*y) - 
         GPL[1]*GPL[4] - (GPL[3]*GPL[4])/3 + (3*GPL[8])/2 - (3*GPL[12])/2 + 
         (5*GPL[14])/3 - GPL[15]/3 - GPL[19]) + 
       ep^3*(((Pi^2*y - 12*z + 6*x*z)*GPL[1])/(6*y) - (Pi^2*GPL[2])/2 + 
         ((7*Pi^2*y - 18*z - 18*x*z)*GPL[3])/(18*y) + 
         ((7*x - x^2 + 3*y - 9*x*y + x^2*y - 4*y^2 + x*y^2)*z*GPL[1]*GPL[3])/
          ((-1 + y)*y*(x + y)) + ((1 + x)*z*GPL[2]*GPL[3])/
          ((-1 + y)*(x + y)) + ((2*Pi^2*y - 9*z + 9*x*z + 18*y*z)*GPL[4])/
          (9*y) - ((-3 + x)*z*GPL[1]*GPL[4])/y + ((7 + 3*x)*z*GPL[3]*GPL[4])/
          (3*y) + GPL[1]*GPL[3]*GPL[4] - (Pi^2*GPL[5])/2 + (Pi^2*GPL[6])/2 - 
         (6*z*GPL[8])/y - 6*GPL[3]*GPL[8] + 3*GPL[4]*GPL[8] - 
         ((-5*x + x^2 - y + x*y)*z*GPL[12])/(y*(x + y)) + GPL[3]*GPL[12] - 
         2*GPL[4]*GPL[12] + (z*GPL[13])/(x + y) + GPL[3]*GPL[13] - 
         ((-23*x - 3*x^2 - 20*y + 17*x*y + 3*x^2*y + 17*y^2 + 3*x*y^2)*z*
           GPL[14])/(3*(-1 + y)*y*(x + y)) - 5*GPL[1]*GPL[14] - 
         GPL[2]*GPL[14] + (GPL[4]*GPL[14])/3 + GPL[6]*GPL[14] - 
         ((-1 + 3*x)*z*GPL[15])/(3*y) + GPL[1]*GPL[15] + (GPL[3]*GPL[15])/3 + 
         ((-4*x + 7*x*y + 3*y^2)*z*GPL[19])/((-1 + y)*y*(x + y)) + 
         3*GPL[1]*GPL[19] + GPL[2]*GPL[19] - 4*GPL[6]*GPL[19] + 
         4*GPL[3]*GPL[21] - GPL[3]*GPL[22] - (9*GPL[29])/2 + (9*GPL[31])/2 + 
         (11*GPL[37])/2 - GPL[39]/2 - GPL[40] - (8*GPL[41])/3 + GPL[42]/3 - 
         2*GPL[43] + GPL[48] + 3*GPL[49] - 4*GPL[52] + GPL[53] - 
         (36*x*z - 2*Pi^2*x*z - 18*x^2*z - 6*Pi^2*x^2*z + 36*y*z + 
           7*Pi^2*y*z - 126*x*y*z + 5*Pi^2*x*y*z + 18*x^2*y*z + 
           6*Pi^2*x^2*y*z - 108*y^2*z + 2*Pi^2*y^2*z + 90*x*y^2*z + 
           6*Pi^2*x*y^2*z + 72*y^3*z - 84*x*y*Zeta[3] - 84*y^2*Zeta[3] + 
           84*x*y^2*Zeta[3] + 84*y^3*Zeta[3])/(18*(-1 + y)*y*(x + y))) + 
       ep^4*(-1/6*((5*Pi^2*x + 5*Pi^2*y + 5*Pi^2*x*y + 12*z + 12*x*z)*GPL[1]*
            GPL[3])/(x + y + x*y) - ((Pi^2*x + Pi^2*y + Pi^2*x*y - 6*z - 
            6*x*z)*GPL[2]*GPL[3])/(3*(x + y + x*y)) - 
         ((Pi^2*x*y - 8*x*z + 4*x^2*z - 12*y*z)*GPL[1]*GPL[4])/(2*x*y) - 
         ((Pi^2*x + 6*z + 6*x*z)*GPL[2]*GPL[4])/(6*x) - 
         ((Pi^2*y - 54*z - 18*x*z + 36*y*z)*GPL[3]*GPL[4])/(18*y) - 
         (2*(2*x + y + x*y)*z*GPL[1]*GPL[3]*GPL[4])/(y*(x + y + x*y)) - 
         (2*(1 + x)*z*GPL[2]*GPL[3]*GPL[4])/(x + y + x*y) + 
         (4*Pi^2*GPL[1]*GPL[5])/3 + (Pi^2*GPL[2]*GPL[5])/2 + 
         (Pi^2*GPL[3]*GPL[6])/3 - (11*Pi^2*GPL[5]*GPL[6])/6 - 
         (Pi^2*(x + 2*x^2 + y + x*y)*z*GPL[7])/((x + y)*(x + y + x*y)) - 
         ((Pi^2*x*y + Pi^2*y^2 + Pi^2*x*y^2 - 10*x*z + 8*x^2*z - 6*y*z + 
            2*x*y*z + 8*x^2*y*z)*GPL[8])/(2*y*(x + y + x*y)) - 
         ((20*x - 4*x^2 + 7*y - 28*x*y + 4*x^2*y - 11*y^2 + 4*x*y^2)*z*GPL[3]*
           GPL[8])/((-1 + y)*y*(x + y)) + 
         (2*(-4*x + 2*x^2 - 3*y - x*y + 2*x^2*y)*z*GPL[4]*GPL[8])/
          (y*(x + y + x*y)) - 3*GPL[3]*GPL[4]*GPL[8] + 
         ((Pi^2*x + Pi^2*y + Pi^2*x*y + 2*z + 2*x*z)*GPL[9])/(x + y + x*y) - 
         (2*(1 + x)*z*GPL[4]*GPL[9])/(x + y + x*y) - Pi^2*GPL[10] - 
         ((4*x^2 - 3*x^3 + 8*x*y - x^2*y - 3*x^3*y + 6*y^2 + 6*x*y^2)*z*
           GPL[12])/(x*y*(x + y + x*y)) + ((5*x^2 - 3*x^3 + 7*x*y - 7*x^2*y + 
            2*y^2 - 6*x*y^2 + x^2*y^2 + 3*x^3*y^2 - y^3 + 2*x*y^3 + 
            3*x^2*y^3)*z*GPL[3]*GPL[12])/((-1 + y)*y*(x + y)*(x + y + x*y)) - 
         ((-7*x + 3*x^2 - 5*y - 2*x*y + 3*x^2*y)*z*GPL[4]*GPL[12])/
          (y*(x + y + x*y)) + 3*GPL[3]*GPL[4]*GPL[12] + 
         ((3*Pi^2*x^2 + 3*Pi^2*x*y + 3*Pi^2*x^2*y - 2*x*z - 4*x^2*z + 2*y*z + 
            2*x*y*z)*GPL[13])/(2*x*(x + y + x*y)) - 
         ((-2*x^2 - 3*x*y - x^2*y - y^2 + 4*x*y^2 + 5*x^2*y^2 + 2*y^3 + 
            2*x*y^3)*z*GPL[3]*GPL[13])/((-1 + y)*y*(x + y)*(x + y + x*y)) + 
         (2*(1 + x)*z*GPL[4]*GPL[13])/(x + y + x*y) - 
         ((7*Pi^2*x*y + 7*Pi^2*y^2 + 7*Pi^2*x*y^2 + 18*x*z - 18*x^2*z + 
            54*y*z - 18*x^2*y*z - 36*y^2*z - 36*x*y^2*z)*GPL[14])/
          (18*y*(x + y + x*y)) - (2*(9*x^2 - x^3 + 13*x*y - 4*x^2*y + 4*y^2 - 
            12*x*y^2 - 8*x^2*y^2 + x^3*y^2 - 5*y^3 - 4*x*y^3 + x^2*y^3)*z*
           GPL[1]*GPL[14])/((-1 + y)*y*(x + y)*(x + y + x*y)) + 
         ((-2*x^2 - 7*x*y - 5*x^2*y - 5*y^2 + 5*x^2*y^2 + 4*y^3 + 4*x*y^3)*z*
           GPL[2]*GPL[14])/((-1 + y)*y*(x + y)*(x + y + x*y)) - 
         ((7*x + 3*x^2 + y + 4*x*y + 3*x^2*y)*z*GPL[4]*GPL[14])/
          (3*y*(x + y + x*y)) - GPL[1]*GPL[4]*GPL[14] - 
         ((-2*x^2 - x*y + 3*x^2*y + y^2 + 4*x*y^2 + x^2*y^2)*z*GPL[6]*
           GPL[14])/((-1 + y)*y*(x + y)*(x + y + x*y)) - 
         (2*(x + 2*x^2 + y + x*y)*z*GPL[7]*GPL[14])/((x + y)*(x + y + x*y)) + 
         15*GPL[8]*GPL[14] + 2*GPL[9]*GPL[14] - 2*GPL[10]*GPL[14] - 
         5*GPL[12]*GPL[14] + GPL[13]*GPL[14] - 
         ((2*Pi^2*x*y + 9*x*z + 27*x^2*z - 9*y*z + 9*x*y*z)*GPL[15])/
          (9*x*y) + (2*(-1 + x)*z*GPL[1]*GPL[15])/y - 
         ((7 + 3*x)*z*GPL[3]*GPL[15])/(3*y) - GPL[1]*GPL[3]*GPL[15] - 
         3*GPL[8]*GPL[15] + 2*GPL[12]*GPL[15] - (GPL[14]*GPL[15])/3 - 
         (7*Pi^2*GPL[16])/6 - (Pi^2*GPL[17])/2 - GPL[14]*GPL[17] - 
         Pi^2*GPL[18] - 2*GPL[14]*GPL[18] + ((Pi^2*y + 6*z - 6*y*z)*GPL[19])/
          (3*y) + ((10*x^2 - 2*x^3 + 13*x*y - 8*x^2*y + 3*y^2 - 16*x*y^2 - 
            8*x^2*y^2 + 2*x^3*y^2 - 5*y^3 - 3*x*y^3 + 2*x^2*y^3)*z*GPL[1]*
           GPL[19])/((-1 + y)*y*(x + y)*(x + y + x*y)) - 
         ((-2*x + y + 5*x*y + 2*y^2)*z*GPL[2]*GPL[19])/((-1 + y)*y*(x + y)) - 
         ((12*x^2 - 2*x^3 + 14*x*y - 11*x^2*y + 2*y^2 - 24*x*y^2 - 
            13*x^2*y^2 + 2*x^3*y^2 - 7*y^3 - 5*x*y^3 + 2*x^2*y^3)*z*GPL[6]*
           GPL[19])/((-1 + y)*y*(x + y)*(x + y + x*y)) - 9*GPL[8]*GPL[19] - 
         2*GPL[9]*GPL[19] + 11*GPL[10]*GPL[19] + 4*GPL[12]*GPL[19] - 
         GPL[13]*GPL[19] - 3*GPL[17]*GPL[19] + (3*Pi^2*GPL[20])/2 + 
         (Pi^2*GPL[21])/3 + ((12*x^2 - 2*x^3 + 14*x*y - 11*x^2*y + 2*y^2 - 
            24*x*y^2 - 13*x^2*y^2 + 2*x^3*y^2 - 7*y^3 - 5*x*y^3 + 2*x^2*y^3)*
           z*GPL[3]*GPL[21])/((-1 + y)*y*(x + y)*(x + y + x*y)) - 
         8*GPL[14]*GPL[21] + 5*GPL[19]*GPL[21] - (4*Pi^2*GPL[22])/3 + 
         ((-2*x^2 - x*y + 3*x^2*y + y^2 + 4*x*y^2 + x^2*y^2)*z*GPL[3]*
           GPL[22])/((-1 + y)*y*(x + y)*(x + y + x*y)) - GPL[14]*GPL[22] + 
         3*GPL[19]*GPL[22] + (Pi^2*GPL[23])/2 + GPL[14]*GPL[23] - 
         8*GPL[19]*GPL[23] + Pi^2*GPL[24] + 2*GPL[14]*GPL[24] - 
         (2*(x + 2*x^2 + y + x*y)*z*GPL[3]*GPL[25])/((x + y)*(x + y + x*y)) + 
         (2*(x + 2*x^2 + y + x*y)*z*GPL[3]*GPL[26])/((x + y)*(x + y + x*y)) + 
         (18*z*GPL[29])/y + 18*GPL[3]*GPL[29] - 9*GPL[4]*GPL[29] + 
         ((17*x^2 - x^3 + 20*x*y - 5*x^2*y + 3*y^2 - 28*x*y^2 - 23*x^2*y^2 + 
            x^3*y^2 - 8*y^3 - 7*x*y^3 + x^2*y^3)*z*GPL[31])/
          ((-1 + y)*y*(x + y)*(x + y + x*y)) - 5*GPL[3]*GPL[31] + 
         7*GPL[4]*GPL[31] + ((x - x^2 + y + 2*x*y + 3*x^2*y)*z*GPL[32])/
          ((-1 + y)*(x + y)*(x + y + x*y)) - 2*GPL[3]*GPL[32] - 
         11*GPL[3]*GPL[33] + 2*GPL[3]*GPL[34] + 
         ((-16*x^2 + 4*x^3 - 19*x*y - 4*x^2*y + 4*x^3*y - 3*y^2 + x*y^2 + 
            4*x^2*y^2)*z*GPL[37])/(y*(x + y)*(x + y + x*y)) - 
         3*GPL[3]*GPL[37] + 7*GPL[4]*GPL[37] - (4*x^2*z*GPL[38])/
          ((x + y)*(x + y + x*y)) - GPL[4]*GPL[38] - 
         ((-x + 3*x^2 + 3*y + 3*x*y)*z*GPL[39])/(y*(x + y)) + 
         GPL[3]*GPL[39] - 6*GPL[4]*GPL[39] - ((-2*x + 3*y)*z*GPL[40])/
          (y*(x + y)) - 3*GPL[3]*GPL[40] + 
         ((-47*x^2 - 9*x^3 - 73*x*y - 3*x^2*y - 26*y^2 + 32*x*y^2 + 
            35*x^2*y^2 + 9*x^3*y^2 + 23*y^3 + 32*x*y^3 + 9*x^2*y^3)*z*
           GPL[41])/(3*(-1 + y)*y*(x + y)*(x + y + x*y)) + 9*GPL[1]*GPL[41] + 
         GPL[2]*GPL[41] - (GPL[4]*GPL[41])/3 - GPL[6]*GPL[41] + 
         ((5 + 9*x)*z*GPL[42])/(3*y) - GPL[1]*GPL[42] - (GPL[3]*GPL[42])/3 - 
         ((4*x^2 - 2*x^3 + 2*x*y - 9*x^2*y - 2*y^2 - 20*x*y^2 - 11*x^2*y^2 + 
            2*x^3*y^2 - 5*y^3 - 3*x*y^3 + 2*x^2*y^3)*z*GPL[43])/
          ((-1 + y)*y*(x + y)*(x + y + x*y)) + 5*GPL[1]*GPL[43] + 
         3*GPL[2]*GPL[43] - 8*GPL[6]*GPL[43] + 3*GPL[3]*GPL[44] + 
         GPL[3]*GPL[45] - 2*GPL[3]*GPL[46] + 2*GPL[3]*GPL[47] - 
         ((-6*x - y + 9*x*y + 4*y^2)*z*GPL[48])/((-1 + y)*y*(x + y)) - 
         4*GPL[1]*GPL[48] - GPL[2]*GPL[48] + 5*GPL[6]*GPL[48] - 
         ((-10*x + y + 19*x*y + 8*y^2)*z*GPL[49])/((-1 + y)*y*(x + y)) - 
         8*GPL[1]*GPL[49] - 3*GPL[2]*GPL[49] + 11*GPL[6]*GPL[49] - 
         13*GPL[3]*GPL[50] - ((12*x^2 - 2*x^3 + 14*x*y - 11*x^2*y + 2*y^2 - 
            24*x*y^2 - 13*x^2*y^2 + 2*x^3*y^2 - 7*y^3 - 5*x*y^3 + 2*x^2*y^3)*
           z*GPL[52])/((-1 + y)*y*(x + y)*(x + y + x*y)) + GPL[3]*GPL[52] - 
         ((-2*x^2 - x*y + 3*x^2*y + y^2 + 4*x*y^2 + x^2*y^2)*z*GPL[53])/
          ((-1 + y)*y*(x + y)*(x + y + x*y)) + 3*GPL[3]*GPL[53] + 
         8*GPL[3]*GPL[54] - GPL[3]*GPL[55] + 2*GPL[3]*GPL[56] - 
         2*GPL[3]*GPL[57] - (2*(x + 2*x^2 + y + x*y)*z*GPL[58])/
          ((x + y)*(x + y + x*y)) + (2*(x + 2*x^2 + y + x*y)*z*GPL[59])/
          ((x + y)*(x + y + x*y)) + (2*(x + 2*x^2 + y + x*y)*z*GPL[60])/
          ((x + y)*(x + y + x*y)) - (2*(x + 2*x^2 + y + x*y)*z*GPL[61])/
          ((x + y)*(x + y + x*y)) + (27*GPL[66])/2 - (27*GPL[68])/2 - 
         (31*GPL[70])/2 + (5*GPL[72])/2 + 2*GPL[73] + 11*GPL[74] - 
         2*GPL[75] - (41*GPL[80])/2 + (3*GPL[82])/2 + 3*GPL[83] + 
         (11*GPL[84])/2 - 2*GPL[85] + (9*GPL[86])/2 + 5*GPL[87] + 
         (14*GPL[88])/3 - GPL[89]/3 - 6*GPL[90] + GPL[91] + 7*GPL[92] - 
         3*GPL[93] - GPL[94] - 2*GPL[95] + 2*GPL[96] + 2*GPL[97] - 
         2*GPL[98] - GPL[99] + 7*GPL[100] - 3*GPL[101] - 9*GPL[102] + 
         16*GPL[103] - 3*GPL[104] + 9*GPL[105] + 4*GPL[106] - 4*GPL[107] - 
         5*GPL[108] - 8*GPL[109] + GPL[110] + 2*GPL[111] - 2*GPL[112] - 
         2*GPL[113] + 2*GPL[114] - (GPL[4]*(-18*x^2*z - 5*Pi^2*x^2*z - 
            54*x^3*z - 15*Pi^2*x^3*z + 18*x*y*z - 23*Pi^2*x*y*z - 
            72*x^2*y*z - 38*Pi^2*x^2*y*z - 54*x^3*y*z - 15*Pi^2*x^3*y*z + 
            36*y^2*z + 36*x*y^2*z - 66*x^2*y*Zeta[3] - 66*x*y^2*Zeta[3] - 
            66*x^2*y^2*Zeta[3]))/(18*x*y*(x + y + x*y)) + 
         (GPL[5]*(-10*Pi^2*x*z + Pi^2*y*z + 19*Pi^2*x*y*z + 8*Pi^2*y^2*z + 
            48*x*y*Zeta[3] + 48*y^2*Zeta[3] - 48*x*y^2*Zeta[3] - 
            48*y^3*Zeta[3]))/(6*(-1 + y)*y*(x + y)) + 
         (GPL[1]*(-42*x^3*z - Pi^2*x^3*z + 12*x^4*z + 3*Pi^2*x^4*z - 
            156*x^2*y*z + 4*Pi^2*x^2*y*z - 18*x^3*y*z + 9*Pi^2*x^3*y*z + 
            12*x^4*y*z + 3*Pi^2*x^4*y*z - 186*x*y^2*z + 5*Pi^2*x*y^2*z - 
            102*x^2*y^2*z + 8*Pi^2*x^2*y^2*z + 12*x^3*y^2*z + 
            3*Pi^2*x^3*y^2*z - 72*y^3*z - 72*x*y^3*z + 78*x^3*y*Zeta[3] + 
            156*x^2*y^2*Zeta[3] + 78*x^3*y^2*Zeta[3] + 78*x*y^3*Zeta[3] + 
            78*x^2*y^3*Zeta[3]))/(6*x*y*(x + y)*(x + y + x*y)) + 
         (GPL[6]*(2*Pi^2*x^2*z + Pi^2*x*y*z - 3*Pi^2*x^2*y*z - Pi^2*y^2*z - 
            4*Pi^2*x*y^2*z - Pi^2*x^2*y^2*z - 6*x^2*y*Zeta[3] - 
            12*x*y^2*Zeta[3] - 6*y^3*Zeta[3] + 6*x*y^3*Zeta[3] + 
            6*x^2*y^3*Zeta[3] + 6*y^4*Zeta[3] + 6*x*y^4*Zeta[3]))/
          (2*(-1 + y)*y*(x + y)*(x + y + x*y)) + 
         (GPL[3]*(90*x^2*z + 19*Pi^2*x^2*z + 18*x^3*z + 3*Pi^2*x^3*z + 
            180*x*y*z + 56*Pi^2*x*y*z - 36*x^2*y*z + 36*Pi^2*x^2*y*z + 
            90*y^2*z + 37*Pi^2*y^2*z - 216*x*y^2*z - 4*Pi^2*x*y^2*z - 
            108*x^2*y^2*z - 40*Pi^2*x^2*y^2*z - 18*x^3*y^2*z - 
            3*Pi^2*x^3*y^2*z - 162*y^3*z - 31*Pi^2*y^3*z - 36*x*y^3*z - 
            34*Pi^2*x*y^3*z + 54*x^2*y^3*z - 3*Pi^2*x^2*y^3*z + 72*y^4*z + 
            72*x*y^4*z - 120*x^2*y*Zeta[3] - 240*x*y^2*Zeta[3] - 
            120*y^3*Zeta[3] + 120*x*y^3*Zeta[3] + 120*x^2*y^3*Zeta[3] + 
            120*y^4*Zeta[3] + 120*x*y^4*Zeta[3]))/(18*(-1 + y)*y*(x + y)*
           (x + y + x*y)) + (GPL[2]*(-6*Pi^2*x^3*z - 12*x^2*y*z - 
            6*Pi^2*x^2*y*z - 12*x^3*y*z + Pi^2*x^3*y*z - 24*x*y^2*z - 
            24*x^2*y^2*z + 12*Pi^2*x^2*y^2*z + 11*Pi^2*x^3*y^2*z - 12*y^3*z + 
            3*Pi^2*x*y^3*z + 24*x^2*y^3*z + 3*Pi^2*x^2*y^3*z + 12*x^3*y^3*z + 
            12*y^4*z + 24*x*y^4*z + 12*x^2*y^4*z + 6*x^3*y*Zeta[3] + 
            12*x^2*y^2*Zeta[3] + 6*x*y^3*Zeta[3] - 6*x^2*y^3*Zeta[3] - 
            6*x^3*y^3*Zeta[3] - 6*x*y^4*Zeta[3] - 6*x^2*y^4*Zeta[3]))/
          (6*x*(-1 + y)*y*(x + y)*(x + y + x*y)) + 
         ((49*Pi^4*x^3*y)/180 + (49*Pi^4*x^2*y^2)/90 + (49*Pi^4*x*y^3)/180 - 
           (49*Pi^4*x^2*y^3)/180 - (49*Pi^4*x^3*y^3)/180 - 
           (49*Pi^4*x*y^4)/180 - (49*Pi^4*x^2*y^4)/180 + 12*x^3*z + 
           Pi^2*x^3*z + 18*x^4*z + 5*Pi^2*x^4*z + 6*x^2*y*z + 
           5*Pi^2*x^2*y*z + 18*x^3*y*z + 14*Pi^2*x^3*y*z - 24*x*y^2*z + 
           Pi^2*x*y^2*z - 30*x^2*y^2*z - 30*x^3*y^2*z - 12*Pi^2*x^3*y^2*z - 
           18*x^4*y^2*z - 5*Pi^2*x^4*y^2*z - 18*y^3*z - 3*Pi^2*y^3*z - 
           12*x*y^3*z - 6*Pi^2*x*y^3*z + 6*x^2*y^3*z - 7*Pi^2*x^2*y^3*z - 
           3*Pi^2*x^3*y^3*z + 18*y^4*z + 3*Pi^2*y^4*z + 36*x*y^4*z + 
           5*Pi^2*x*y^4*z + 18*x^2*y^4*z + 2*Pi^2*x^2*y^4*z - 
           94*x^3*z*Zeta[3] + 6*x^4*z*Zeta[3] - 194*x^2*y*z*Zeta[3] - 
           24*x^3*y*z*Zeta[3] - 100*x*y^2*z*Zeta[3] + 4*x^2*y^2*z*Zeta[3] + 
           28*x^3*y^2*z*Zeta[3] - 6*x^4*y^2*z*Zeta[3] + 52*x*y^3*z*Zeta[3] + 
           46*x^2*y^3*z*Zeta[3] - 6*x^3*y^3*z*Zeta[3])/(6*x*(-1 + y)*y*
           (x + y)*(x + y + x*y))), 
     
g[46] -> ep^2*(z - z*GPL[4] - GPL[1]*GPL[4] + GPL[12]) + 
       ep^3*((-10*z - Pi^2*z)/2 + ((2*x + 5*y + x*y)*z*GPL[1])/(x*y) - 
         z*GPL[2] - 2*z*GPL[3] + (2*z*GPL[1]*GPL[3])/(x + y) + 3*z*GPL[4] - 
         ((5 + x)*z*GPL[1]*GPL[4])/x + z*GPL[2]*GPL[4] + 2*z*GPL[3]*GPL[4] + 
         2*GPL[1]*GPL[3]*GPL[4] + 2*GPL[4]*GPL[8] + ((3*x + 5*y)*z*GPL[12])/
          (x*(x + y)) - 2*GPL[3]*GPL[12] - 2*GPL[4]*GPL[12] - 2*z*GPL[14] - 
         2*GPL[1]*GPL[14] - z*GPL[15] + (2*(-1 + x + y)*z*GPL[19])/(x + y) + 
         2*GPL[1]*GPL[19] - 2*GPL[6]*GPL[19] + 2*GPL[3]*GPL[21] - 3*GPL[31] + 
         GPL[32] - 2*GPL[37] + 4*GPL[39] - 2*GPL[52]) + 
       ep^4*(-1/3*((Pi^2*x^3 - 12*x^2*y + 2*Pi^2*x^2*y - 12*x^3*y - 
             24*x*y^2 + Pi^2*x*y^2 - 36*x^2*y^2 + Pi^2*x^2*y^2 - 12*x^3*y^2 - 
             12*y^3 - 24*x*y^3 - 12*x^2*y^3)*z*GPL[2])/
           ((x + y)*(x + y + x*y)^2) - ((12*x^4 + 18*x^3*y - Pi^2*x^3*y + 
            24*x^4*y - 6*x^2*y^2 + Pi^2*x^2*y^2 + 24*x^3*y^2 + 
            6*Pi^2*x^3*y^2 + 12*x^4*y^2 - 18*x*y^3 + 5*Pi^2*x*y^3 - 
            12*x^2*y^3 + 8*Pi^2*x^2*y^3 + 6*x^3*y^3 + 3*Pi^2*x^3*y^3 - 
            6*y^4 + 3*Pi^2*y^4 - 12*x*y^4 + 6*Pi^2*x*y^4 - 6*x^2*y^4 + 
            3*Pi^2*x^2*y^4)*z*GPL[3])/(3*y*(x + y)*(x + y + x*y)^2) + 
         ((Pi^2*x^2*y + Pi^2*x*y^2 + Pi^2*x^2*y^2 - 18*x^2*z + 6*x^3*z - 
            30*x*y*z + 6*x^3*y*z - 12*y^2*z - 12*x*y^2*z)*GPL[1]*GPL[3])/
          (3*x*y*(x + y + x*y)) + (2*(-x + y + x*y)*z*GPL[2]*GPL[3])/
          (x + y + x*y) + ((24*x^4 + 96*x^3*y + 5*Pi^2*x^3*y + 48*x^4*y + 
            144*x^2*y^2 + 21*Pi^2*x^2*y^2 + 144*x^3*y^2 + 22*Pi^2*x^3*y^2 + 
            24*x^4*y^2 + 96*x*y^3 + 27*Pi^2*x*y^3 + 144*x^2*y^3 + 
            38*Pi^2*x^2*y^3 + 48*x^3*y^3 + 11*Pi^2*x^3*y^3 + 24*y^4 + 
            11*Pi^2*y^4 + 48*x*y^4 + 22*Pi^2*x*y^4 + 24*x^2*y^4 + 
            11*Pi^2*x^2*y^4)*z*GPL[4])/(6*y*(x + y)*(x + y + x*y)^2) + 
         ((Pi^2*x^2*y + Pi^2*x*y^2 + Pi^2*x^2*y^2 + 6*x^2*z - 6*x^3*z + 
            12*x*y*z - 6*x^2*y*z - 6*x^3*y*z + 6*y^2*z + 6*x*y^2*z)*GPL[1]*
           GPL[4])/(3*x*y*(x + y + x*y)) - (2*(1 + x)*y*z*GPL[2]*GPL[4])/
          (x + y + x*y) + (2*x^2*(1 + y)*z*GPL[3]*GPL[4])/(y*(x + y + x*y)) - 
         (2*(-3*x^2 + x^3 - 5*x*y - 5*x^2*y - 2*y^2 - 4*x*y^2 - 2*x^2*y^2)*z*
           GPL[1]*GPL[3]*GPL[4])/(x*(x + y + x*y)^2) - 
         (2*y*(x^2 + 2*x^3 + 2*x*y + 3*x^2*y + x^3*y + y^2 + 2*x*y^2 + 
            x^2*y^2)*z*GPL[2]*GPL[3]*GPL[4])/((x + y)*(x + y + x*y)^2) + 
         (Pi^2*(-1 + x + y)*z*GPL[5])/(x + y) + Pi^2*GPL[1]*GPL[5] + 
         (4*Pi^2*GPL[3]*GPL[6])/3 - Pi^2*GPL[4]*GPL[6] - Pi^2*GPL[5]*GPL[6] - 
         (4*Pi^2*GPL[3]*GPL[7])/3 + Pi^2*GPL[4]*GPL[7] + 
         (2*(Pi^2*x^2*y + Pi^2*x*y^2 + Pi^2*x^2*y^2 - 9*x^2*z - 24*x*y*z - 
            12*x^2*y*z - 12*y^2*z - 18*x*y^2*z - 6*x^2*y^2*z)*GPL[8])/
          (3*x*y*(x + y + x*y)) - (6*z*GPL[3]*GPL[8])/(x + y) + 
         (2*(5*x^2 + x^3 + 9*x*y + 13*x^2*y + 4*x^3*y + 4*y^2 + 10*x*y^2 + 
            8*x^2*y^2 + 2*x^3*y^2)*z*GPL[4]*GPL[8])/(x*(x + y + x*y)^2) - 
         6*GPL[3]*GPL[4]*GPL[8] - ((5*Pi^2*x^2 + 5*Pi^2*x*y + 5*Pi^2*x^2*y + 
            12*x*z + 12*x^2*z + 24*y*z + 24*x*y*z)*GPL[9])/
          (6*x*(x + y + x*y)) + (2*(1 + x)*(x^2 + 3*x*y + 2*y^2 + 2*x*y^2)*z*
           GPL[4]*GPL[9])/(x*(x + y + x*y)^2) - Pi^2*GPL[10] + 
         2*Pi^2*GPL[11] - ((Pi^2*x^2*y + Pi^2*x*y^2 + Pi^2*x^2*y^2 - 
            12*x^2*z + 6*x^3*z - 18*x*y*z - 6*x^2*y*z + 6*x^3*y*z - 6*y^2*z - 
            12*x*y^2*z - 6*x^2*y^2*z)*GPL[12])/(3*x*y*(x + y + x*y)) - 
         (2*(2*x^3 + x^4 + 6*x^2*y + 6*x^3*y + 6*x*y^2 + 9*x^2*y^2 + 
            3*x^3*y^2 + 2*y^3 + 4*x*y^3 + 2*x^2*y^3)*z*GPL[3]*GPL[12])/
          (x*(x + y)*(x + y + x*y)^2) - (2*(4*x^2 + 7*x*y + 9*x^2*y + 
            2*x^3*y + 3*y^2 + 7*x*y^2 + 5*x^2*y^2 + x^3*y^2)*z*GPL[4]*
           GPL[12])/(x*(x + y + x*y)^2) + 2*GPL[3]*GPL[4]*GPL[12] + 
         (2*x*z*GPL[13])/(x + y + x*y) + (2*x*(x^2 + 2*x*y + y^2 + x*y^2)*z*
           GPL[3]*GPL[13])/((x + y)*(x + y + x*y)^2) - 
         (2*x*(x^2 + 2*x*y + y^2 + x*y^2)*z*GPL[4]*GPL[13])/
          ((x + y)*(x + y + x*y)^2) + (2*(-x^2 + 3*x*y - x^2*y + y^2 + x*y^2)*
           z*GPL[14])/(y*(x + y + x*y)) + 
         (2*(-5*x^3 + x^4 - 12*x^2*y - 8*x^3*y - 9*x*y^2 - 13*x^2*y^2 - 
            4*x^3*y^2 - 2*y^3 - 4*x*y^3 - 2*x^2*y^3)*z*GPL[1]*GPL[14])/
          (x*(x + y)*(x + y + x*y)^2) + (2*(-x^3 - x^2*y + 2*x^3*y + x*y^2 + 
            2*x^2*y^2 + x^3*y^2 + y^3 + 2*x*y^3 + x^2*y^3)*z*GPL[2]*GPL[14])/
          ((x + y)*(x + y + x*y)^2) - (2*x*(x^2 + 2*x*y + y^2 + x*y^2)*z*
           GPL[4]*GPL[14])/((x + y)*(x + y + x*y)^2) - 2*GPL[1]*GPL[4]*
          GPL[14] - (2*(-x + x^2 - y - x*y)*z*GPL[6]*GPL[14])/
          (x + y + x*y)^2 - 2*GPL[4]*GPL[6]*GPL[14] + 
         (2*(-x^2 + 2*x^3 - 2*x*y + 2*x^2*y - y^2 + x^2*y^2)*z*GPL[7]*
           GPL[14])/((x + y)*(x + y + x*y)^2) + 2*GPL[4]*GPL[7]*GPL[14] + 
         6*GPL[8]*GPL[14] - 2*GPL[9]*GPL[14] - 2*GPL[10]*GPL[14] + 
         4*GPL[11]*GPL[14] + 2*GPL[12]*GPL[14] - (2*(x + 2*y)*z*GPL[15])/y + 
         (2*(1 + x)*z*GPL[1]*GPL[15])/x - 2*z*GPL[3]*GPL[15] - 
         2*GPL[1]*GPL[3]*GPL[15] + 2*GPL[8]*GPL[15] + Pi^2*GPL[17] + 
         2*GPL[14]*GPL[17] - Pi^2*GPL[18] - 2*GPL[14]*GPL[18] - 
         (2*(-1 + y)*(2*x + y + x*y)*z*GPL[19])/(y*(x + y + x*y)) - 
         (2*(-4*x^3 + x^4 - 10*x^2*y - 6*x^3*y - 8*x*y^2 - 11*x^2*y^2 - 
            3*x^3*y^2 - 2*y^3 - 4*x*y^3 - 2*x^2*y^3)*z*GPL[1]*GPL[19])/
          (x*(x + y)*(x + y + x*y)^2) - (2*(-1 + x + y)*z*GPL[2]*GPL[19])/
          (x + y) + (2*(-5*x^3 + 2*x^4 - 12*x^2*y - 5*x^3*y + 2*x^4*y - 
            9*x*y^2 - 10*x^2*y^2 + x^4*y^2 - 2*y^3 - 3*x*y^3 + x^3*y^3)*z*
           GPL[6]*GPL[19])/(x*(x + y)*(x + y + x*y)^2) - 6*GPL[8]*GPL[19] - 
         2*GPL[9]*GPL[19] + 8*GPL[10]*GPL[19] - 
         (2*(-5*x^3 + 2*x^4 - 12*x^2*y - 5*x^3*y + 2*x^4*y - 9*x*y^2 - 
            10*x^2*y^2 + x^4*y^2 - 2*y^3 - 3*x*y^3 + x^3*y^3)*z*GPL[3]*
           GPL[21])/(x*(x + y)*(x + y + x*y)^2) - 4*GPL[14]*GPL[21] + 
         2*GPL[19]*GPL[21] - (Pi^2*GPL[22])/3 + 
         (2*(-x + x^2 - y - x*y)*z*GPL[3]*GPL[22])/(x + y + x*y)^2 + 
         2*GPL[3]*GPL[4]*GPL[22] - 4*GPL[14]*GPL[22] + 2*GPL[19]*GPL[22] - 
         4*GPL[19]*GPL[23] + Pi^2*GPL[24] + 2*GPL[14]*GPL[24] + 
         (2*Pi^2*GPL[25])/3 + (2*(-x^2 + 2*x^3 - 2*x*y + 2*x^2*y - y^2 + 
            x^2*y^2)*z*GPL[3]*GPL[25])/((x + y)*(x + y + x*y)^2) + 
         2*GPL[3]*GPL[4]*GPL[25] - 2*GPL[14]*GPL[25] + 2*GPL[19]*GPL[25] + 
         (Pi^2*GPL[26])/3 - (2*(-x^2 + 2*x^3 - 2*x*y + 2*x^2*y - y^2 + 
            x^2*y^2)*z*GPL[3]*GPL[26])/((x + y)*(x + y + x*y)^2) - 
         2*GPL[3]*GPL[4]*GPL[26] + 4*GPL[14]*GPL[26] + Pi^2*GPL[27] + 
         2*GPL[14]*GPL[27] - 2*GPL[19]*GPL[27] - 2*Pi^2*GPL[28] - 
         4*GPL[14]*GPL[28] - 2*GPL[4]*GPL[29] - 
         ((5*x^3 + x^4 + 21*x^2*y + 15*x^3*y + 6*x^4*y + 27*x*y^2 + 
            39*x^2*y^2 + 15*x^3*y^2 + 3*x^4*y^2 + 11*y^3 + 25*x*y^3 + 
            17*x^2*y^3 + 3*x^3*y^3)*z*GPL[31])/(x*(x + y)*(x + y + x*y)^2) + 
         2*GPL[3]*GPL[31] + 4*GPL[4]*GPL[31] + 
         ((x^3 - x^4 + 3*x^2*y + x^3*y + 2*x^4*y + 3*x*y^2 + 5*x^2*y^2 + 
            3*x^3*y^2 + x^4*y^2 + y^3 + 3*x*y^3 + 3*x^2*y^3 + x^3*y^3)*z*
           GPL[32])/(x*(x + y)*(x + y + x*y)^2) + 2*GPL[3]*GPL[32] - 
         8*GPL[3]*GPL[33] + 2*GPL[3]*GPL[34] + 4*GPL[3]*GPL[35] - 
         4*GPL[3]*GPL[36] - (2*(x^3 + 2*x^4 + 6*x^2*y + 6*x^3*y + 9*x*y^2 + 
            12*x^2*y^2 + 3*x^3*y^2 + 4*y^3 + 8*x*y^3 + 4*x^2*y^3)*z*GPL[37])/
          (x*(x + y)*(x + y + x*y)^2) + 6*GPL[3]*GPL[37] + 2*GPL[4]*GPL[37] + 
         (4*(-x^3 + x^4 - 3*x^2*y - 3*x*y^2 - 3*x^2*y^2 - y^3 - 2*x*y^3 - 
            x^2*y^3)*z*GPL[38])/(x*(x + y)*(x + y + x*y)^2) + 
         2*GPL[4]*GPL[38] + ((12*x + 3*x^2 + 10*y + 3*x*y)*z*GPL[39])/
          (x*(x + y)) - 2*GPL[3]*GPL[39] - 2*GPL[4]*GPL[39] - z*GPL[40] + 
         (2*(4*x^3 + 9*x^2*y + 2*x^3*y + 6*x*y^2 + 7*x^2*y^2 + x^3*y^2 + 
            y^3 + 2*x*y^3 + x^2*y^3)*z*GPL[41])/((x + y)*(x + y + x*y)^2) + 
         8*GPL[1]*GPL[41] + 6*GPL[6]*GPL[41] - 6*GPL[7]*GPL[41] + 
         4*z*GPL[42] + 2*GPL[1]*GPL[42] + 
         (2*(-x^2 + 2*x^3 - 2*x*y + 5*x^2*y + 6*x^3*y - y^2 + 6*x*y^2 + 
            10*x^2*y^2 + 3*x^3*y^2 + 3*y^3 + 6*x*y^3 + 3*x^2*y^3)*z*GPL[43])/
          ((x + y)*(x + y + x*y)^2) + 4*GPL[1]*GPL[43] - 4*GPL[6]*GPL[43] + 
         2*GPL[7]*GPL[43] - 2*GPL[3]*GPL[45] - 2*GPL[3]*GPL[46] + 
         2*GPL[3]*GPL[47] - (2*(-1 + x + y)*z*GPL[48])/(x + y) - 
         2*GPL[1]*GPL[48] + 2*GPL[6]*GPL[48] - (6*(-1 + x + y)*z*GPL[49])/
          (x + y) - 6*GPL[1]*GPL[49] + 6*GPL[6]*GPL[49] - 6*GPL[3]*GPL[50] + 
         (2*(-5*x^3 + 2*x^4 - 12*x^2*y - 5*x^3*y + 2*x^4*y - 9*x*y^2 - 
            10*x^2*y^2 + x^4*y^2 - 2*y^3 - 3*x*y^3 + x^3*y^3)*z*GPL[52])/
          (x*(x + y)*(x + y + x*y)^2) - 2*GPL[3]*GPL[52] - 
         (2*(-x + x^2 - y - x*y)*z*GPL[53])/(x + y + x*y)^2 + 
         2*GPL[3]*GPL[53] - 2*GPL[4]*GPL[53] + 4*GPL[3]*GPL[54] + 
         2*GPL[3]*GPL[56] - 2*GPL[3]*GPL[57] + 
         (2*(-x^2 + 2*x^3 - 2*x*y + 2*x^2*y - y^2 + x^2*y^2)*z*GPL[58])/
          ((x + y)*(x + y + x*y)^2) + 2*GPL[4]*GPL[58] - 
         (2*(-x^2 + 2*x^3 - 2*x*y + 2*x^2*y - y^2 + x^2*y^2)*z*GPL[59])/
          ((x + y)*(x + y + x*y)^2) - 2*GPL[4]*GPL[59] - 
         (2*(-x^2 + 2*x^3 - 2*x*y + 2*x^2*y - y^2 + x^2*y^2)*z*GPL[60])/
          ((x + y)*(x + y + x*y)^2) + 2*GPL[3]*GPL[60] - 2*GPL[4]*GPL[60] + 
         (2*(-x^2 + 2*x^3 - 2*x*y + 2*x^2*y - y^2 + x^2*y^2)*z*GPL[61])/
          ((x + y)*(x + y + x*y)^2) - 2*GPL[3]*GPL[61] + 2*GPL[4]*GPL[61] + 
         2*GPL[3]*GPL[62] - 2*GPL[3]*GPL[63] - 4*GPL[3]*GPL[64] + 
         4*GPL[3]*GPL[65] + 6*GPL[68] - 2*GPL[69] + 6*GPL[71] - 5*GPL[72] - 
         5*GPL[73] + 8*GPL[74] - 2*GPL[75] + 4*GPL[76] - 4*GPL[77] - 
         4*GPL[78] + 4*GPL[79] + 2*GPL[80] - 8*GPL[82] - 6*GPL[84] - 
         4*GPL[85] + 4*GPL[86] + 2*GPL[94] - 2*GPL[95] + 2*GPL[96] + 
         2*GPL[97] - 2*GPL[98] + 8*GPL[103] - 2*GPL[104] + 2*GPL[105] + 
         4*GPL[106] + 2*GPL[107] - 4*GPL[109] + 2*GPL[111] - 2*GPL[112] - 
         2*GPL[113] + 2*GPL[114] - 2*GPL[117] + 2*GPL[118] + 4*GPL[119] - 
         4*GPL[120] - 2*GPL[123] + 2*GPL[124] - 4*GPL[125] + 4*GPL[126] + 
         4*GPL[127] - 4*GPL[128] - (GPL[6]*(-(Pi^2*x*z) + Pi^2*x^2*z - 
            Pi^2*y*z - Pi^2*x*y*z - 2*x^2*Zeta[3] - 4*x*y*Zeta[3] - 
            4*x^2*y*Zeta[3] - 2*y^2*Zeta[3] - 4*x*y^2*Zeta[3] - 
            2*x^2*y^2*Zeta[3]))/(x + y + x*y)^2 + 
         (GPL[7]*(-(Pi^2*x^2*z) + 2*Pi^2*x^3*z - 2*Pi^2*x*y*z + 
            2*Pi^2*x^2*y*z - Pi^2*y^2*z + Pi^2*x^2*y^2*z - 2*x^3*Zeta[3] - 
            6*x^2*y*Zeta[3] - 4*x^3*y*Zeta[3] - 6*x*y^2*Zeta[3] - 
            8*x^2*y^2*Zeta[3] - 2*x^3*y^2*Zeta[3] - 2*y^3*Zeta[3] - 
            4*x*y^3*Zeta[3] - 2*x^2*y^3*Zeta[3]))/((x + y)*(x + y + x*y)^2) + 
         (GPL[1]*(-18*x^3*z + 12*x^4*z - 54*x^2*y*z - 6*x^3*y*z + 
            24*x^4*y*z - 54*x*y^2*z - 2*Pi^2*x*y^2*z - 60*x^2*y^2*z + 
            2*Pi^2*x^2*y^2*z + 6*x^3*y^2*z + 4*Pi^2*x^3*y^2*z + 
            12*x^4*y^2*z - 18*y^3*z - 2*Pi^2*y^3*z - 42*x*y^3*z - 
            2*Pi^2*x*y^3*z - 30*x^2*y^3*z + 2*Pi^2*x^2*y^3*z - 6*x^3*y^3*z + 
            2*Pi^2*x^3*y^3*z + 21*x^3*y*Zeta[3] + 42*x^2*y^2*Zeta[3] + 
            42*x^3*y^2*Zeta[3] + 21*x*y^3*Zeta[3] + 42*x^2*y^3*Zeta[3] + 
            21*x^3*y^3*Zeta[3]))/(3*x*y*(x + y + x*y)^2) - 
         (36*x^4*z + 4*Pi^2*x^4*z + 132*x^3*y*z + 11*Pi^2*x^3*y*z + 
           72*x^4*y*z + 8*Pi^2*x^4*y*z + 180*x^2*y^2*z + 17*Pi^2*x^2*y^2*z + 
           192*x^3*y^2*z + 22*Pi^2*x^3*y^2*z + 36*x^4*y^2*z + 
           4*Pi^2*x^4*y^2*z + 108*x*y^3*z + 17*Pi^2*x*y^3*z + 168*x^2*y^3*z + 
           28*Pi^2*x^2*y^3*z + 60*x^3*y^3*z + 11*Pi^2*x^3*y^3*z + 24*y^4*z + 
           7*Pi^2*y^4*z + 48*x*y^4*z + 14*Pi^2*x*y^4*z + 24*x^2*y^4*z + 
           7*Pi^2*x^2*y^4*z - 36*x^3*y*z*Zeta[3] - 96*x^2*y^2*z*Zeta[3] - 
           48*x^3*y^2*z*Zeta[3] - 84*x*y^3*z*Zeta[3] - 108*x^2*y^3*z*
            Zeta[3] - 24*x^3*y^3*z*Zeta[3] - 24*y^4*z*Zeta[3] - 
           48*x*y^4*z*Zeta[3] - 24*x^2*y^4*z*Zeta[3])/(6*y*(x + y)*
           (x + y + x*y)^2))
};

